Envy-Free Decompositions of Random Assignments: Settling Four Agents, and What Lies Beyond

A random assignment of n indivisible objects to n agents is specified by its assignment matrix and implemented by drawing a deterministic assignment from a Birkhoff-von Neumann decomposition. Kawase et al. observed that the choice of decomposition matters for fairness: a matrix that is envy-free in the sense of stochastic dominance (SD-EF) can be decomposed so that some agent envies another with probability close to 1. They call a decomposition Dec-EF if every agent envies every other agent with probability at most 1/2, proved that every SD-EF matrix admits a Dec-EF decomposition when n <= 3 or when there are at most two distinct preferences, and left the general case open. We settle the first open case: every SD-EF matrix with four agents admits a Dec-EF decomposition. The worst case over the SD-EF polytope of a profile is attained at a vertex, and our computer-aided proof enumerates all 26,927 vertices for the 762 profiles up to symmetry in exact arithmetic and certifies each by a rational decomposition. The same method settles five agents with at most four distinct preferences and the probabilistic serial rule for all five-agent profiles, and adversarial search up to seven agents finds no counterexample. For general n, an envy-budget identity shows that 1/2 is the best possible threshold. We prove that every SD-EF matrix with at most two distinct rows admits a Dec-EF decomposition, and that the maximum-entropy decomposition is Dec-EF whenever all agents but two share a preference; the latter proof rests on a new monotonicity lemma for weighted least-squares rankings. In general, natural decompositions fail: greedy Birkhoff-von Neumann can come arbitrarily close to envy probability (n-1)/n, and maximum entropy fails at n = 4 when all preferences differ. Deciding whether an arbitrary random assignment, not necessarily SD-EF, admits a Dec-EF decomposition is strongly NP-complete.

==> anc/code/README.md <==
# Dec-EF decompositions: code and reproducibility

Code for the computer-aided results in the paper. Python 3.12, `numpy`, `scipy` (HiGHS LP), and
`pycddlib` 3.x (cddlib; the `cdd.gmp` module gives exact rational arithmetic).

```
pip install numpy scipy pycddlib
```

## Files

| file | purpose |
|---|---|
| `decef.py` | Core: SD-EF polytope (H-representation, exact vertices), the min-max-envy LP `t*(P)` (float HiGHS and exact cddlib), exact certification `certify_half`, profile-orbit enumeration, PS and RSD matrices. |
| `run_exhaustive.py` | **Theorem (n=4).** Enumerates all 762 profile orbits and every vertex of each SD-EF polytope, then computes `t*` at each vertex. |
| `certify_n4.py` | Writes an exact rational Dec-EF decomposition for every n=4 vertex to `results/certificates_n4.json.gz`. |
| `verify_certificates.py` | Independent pure-Python checker for those certificates: marginals, SD-EF, envy ≤ 1/2, and that the orbits cover all of S_4^4. |
| `typed.py`, `run_typed_exhaustive.py` | **Theorem (n=5, ≤3 types).** Type-reduced SD-EF polytope, since identical preferences force identical rows. Exact vertex enumeration plus exact certificates. |
| `chunk_worker.py` | **Theorem (n=5, ≤4 types).** Distributed exact check for pattern (2,1,1,1): `prepare` builds a fixed chunk list, `run` claims chunks via atomic `mkdir` on one host (locally or over ssh), and `merge` aggregates the results and reports any missing chunks. The result summary is `results/n5_2111_merged_summary.json`. |
| `run_rule_exhaustive.py` | **Theorem (PS, n=5), screening run.** All 1,876,255 orbits in floating point, with exact certification of every borderline case. Checkpointed and resumable. |
| `certify_rule_exact.py` | **Theorem (PS, n=5), exact run.** Certifies the PS matrix of every orbit with at least three types in exact rational arithmetic (exact LP on the floating-point support, full exact LP as fallback) and re-checks each rational decomposition with Fractions. Summary: `results/rule_ps_n5_exact.json`. Checkpointed and resumable. |
| `ascent.py` | Dual-guided adversarial ascent (convexity of `t*`) on random profiles with n = 5, 6, 7. |
| `natural_decomps.py`, `maxent_test.py` | Max-entropy and greedy Birkhoff–von Neumann decompositions, and a stress test showing max-entropy violates Dec-EF. |
| `examples.py` | Exact reproduction of the paper's max-entropy counterexample (envy 25/48 vs. t* = 7/16) and the greedy example (19/28). |

## Reproduce

```
python run_exhaustive.py 4            # ~10 s on 24 cores: 762 orbits, 26,927 vertices, max t* = 1/2
python certify_n4.py                  # ~20 s
python verify_certificates.py         # pure Fractions; prints OK
python run_typed_exhaustive.py 5 3,1,1
python run_typed_exhaustive.py 5 2,2,1
python run_rule_exhaustive.py 5       # ~25 min with 10 workers
python certify_rule_exact.py 5        # exact certificate for every orbit's PS matrix
python ascent.py 5 --profiles 20000 --restarts 30 --seed 1
python examples.py
```

Results are written to `results/`. On Windows, use at most ~12 worker processes: SciPy's per-process
memory commit can exhaust the paging file.


==> anc/code/ascent.py <==
"""Adversarial search for SD-EF matrices that are hard to decompose (n >= 5).

t*(P) = min_{pi} max_{(i,j)} Pr_pi[i envies j] is convex piecewise-linear in P, with
t*(P) = max_{(Y,mu) in D} <Y, P> for a dual polytope D independent of P.  Given the optimal
dual Y at P, maximising <Y, P'> over the SD-EF polytope yields t*(P') >= t*(P): a monotone
ascent that ends at a vertex (local maximum of a convex function).  Random restarts +
random profiles.

Usage: python ascent.py N --profiles 2000 --restarts 20 [--seed 0] [--workers 22]
"""
import argparse
import json
import os
import random
import time
from multiprocessing import Pool

import numpy as np
from scipy.optimize import linprog

from decef import envy_matrix, perm_matrix_cols, perms


class Ascent:
    def __init__(self, profile):
        self.profile = profile
        n = self.n = len(profile)
        self.S = perms(n)
        self.A = perm_matrix_cols(n, self.S)
        E = envy_matrix(profile, self.S)
        self.pairs = sorted(E)
        self.Emat = np.array([E[p] for p in self.pairs])
        # SD-EF polytope in x = vec(P): G x <= 0, row/col sums = 1, x >= 0
        G = []
        for i in range(n):
            for j in range(n):
                if i == j:
                    continue
                for t in range(1, n):
                    g = np.zeros(n * n)
                    for o in profile[i][:t]:
                        g[i * n + o] -= 1
                        g[j * n + o] += 1
                    G.append(g)
        self.G = np.array(G)
        Aeq = []
        for i in range(n):
            a = np.zeros(n * n); a[i * n:(i + 1) * n] = 1; Aeq.append(a)
        for o in range(n):
            a = np.zeros(n * n); a[o::n] = 1; Aeq.append(a)
        self.Aeq = np.array(Aeq)

    def tstar(self, x):
        K = len(self.S)
        c = np.zeros(K + 1); c[-1] = 1
        Aeq = np.hstack([self.A, np.zeros((self.A.shape[0], 1))])
        Aub = np.hstack([self.Emat, -np.ones((len(self.pairs), 1))])
        res = linprog(c, A_ub=Aub, b_ub=np.zeros(len(self.pairs)), A_eq=Aeq, b_eq=x,
                      bounds=[(0, None)] * K + [(None, None)], method="highs")
        assert res.status == 0, res.message
        return res.fun, res.eqlin.marginals, res.x[:K]

    def best_response(self, Y):
        res = linprog(-Y, A_ub=self.G, b_ub=np.zeros(len(self.G)), A_eq=self.Aeq,
                      b_eq=np.ones(2 * self.n), bounds=[(0, None)] * (self.n ** 2), method="highs")
        assert res.status == 0, res.message
        return res.x

    def climb(self, rng, iters=50):
        x = self.best_response(rng.standard_normal(self.n ** 2))
        t, Y, _ = self.tstar(x)
        for _ in range(iters):
            x2 = self.best_response(Y + 1e-6 * rng.standard_normal(len(Y)))
            t2, Y2, _ = self.tstar(x2)
            if t2 <= t + 1e-10:
                break
            x, t, Y = x2, t2, Y2
        return t, x


def work(args):
    profile, restarts, seed = args
    rng = np.random.default_rng(seed)
    a = Ascent(profile)
    best_t, best_x, fails = -1, None, 0
    for _ in range(restarts):
        try:
            t, x = a.climb(rng)
        except (AssertionError, ValueError):  # rare HiGHS "unknown" status: skip this restart
            fails += 1
            continue
        if t > best_t:
            best_t, best_x = t, x
    if best_x is None:
        return profile, -1.0, []
    return profile, best_t, best_x.tolist()


def random_profile(n, rnd, k=None):
    S = perms(n)
    if k is None:
        return tuple(rnd.choice(S) for _ in range(n))
    base = [rnd.choice(S) for _ in range(k)]
    return tuple(base[i % k] for i in range(n))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--profiles", type=int, default=1000)
    ap.add_argument("--restarts", type=int, default=20)
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--types", type=int, default=None, help="number of distinct preferences")
    ap.add_argument("--workers", type=int, default=max(1, os.cpu_count() - 2))
    args = ap.parse_args()
    rnd = random.Random(args.seed)
    jobs = [(random_profile(args.n, rnd, args.types), args.restarts, args.seed * 10 ** 6 + k)
            for k in range(args.profiles)]
    t0 = time.time()
    results = []
    with Pool(args.workers) as pool:
        for k, (prof, t, x) in enumerate(pool.imap_unordered(work, jobs)):
            results.append({"profile": prof, "t": t, "P": x})
            if t > 0.5 + 1e-7:
                print(f"CANDIDATE t={t:.6f} profile={prof}", flush=True)
            if (k + 1) % 100 == 0:
                print(f"  {k + 1}/{len(jobs)} {time.time() - t0:.0f}s  max so far "
                      f"{max(r['t'] for r in results):.6f}", flush=True)
    os.makedirs("results", exist_ok=True)
    fn = f"results/ascent_n{args.n}_k{args.types}_seed{args.seed}.json"
    with open(fn, "w") as f:
        json.dump(results, f)
    ts = np.array([r["t"] for r in results])
    print(f"done {time.time() - t0:.0f}s: max t = {ts.max():.6f}, #>1/2: {(ts > 0.5 + 1e-7).sum()}")


if __name__ == "__main__":
    main()


==> anc/code/certify_n4.py <==
"""Produce exact certificates for Theorem (n = 4): for every profile orbit and every vertex P of
its SD-EF polytope, an exact rational decomposition pi with P(pi) = P and every pairwise envy
probability <= 1/2.  Writes results/certificates_n4.json.gz; check with verify_certificates.py.

The decomposition chosen is a vertex optimum of: min t  s.t.  Pr[i envies j] <= t for all (i,j).
"""
import gzip
import json
import os
import time
from fractions import Fraction
from multiprocessing import Pool

from decef import exact_min_max_envy, perms, profile_orbits, sdef_vertices


def work(profile):
    S = perms(len(profile))
    out = []
    for P in sdef_vertices(profile):
        t, pi = exact_min_max_envy(profile, P)
        assert t <= Fraction(1, 2), (profile, P, t)
        out.append({
            "P": [[str(x) for x in row] for row in P],
            "t": str(t),
            "pi": {"".join(map(str, S[k])): str(w) for k, w in enumerate(pi) if w != 0},
        })
    return {"profile": profile, "vertices": out}


def main():
    orbits = profile_orbits(4)
    t0 = time.time()
    with Pool(max(1, os.cpu_count() - 2)) as pool:
        res = pool.map(work, orbits, chunksize=4)
    os.makedirs("results", exist_ok=True)
    with gzip.open("results/certificates_n4.json.gz", "wt") as f:
        json.dump(res, f)
    nv = sum(len(r["vertices"]) for r in res)
    print(f"{len(res)} orbits, {nv} vertices certified in {time.time() - t0:.0f}s")


if __name__ == "__main__":
    main()


==> anc/code/certify_rule_exact.py <==
"""Exact certification of a rule's output (PS by default) for every profile orbit with at least three
preference types.  run_rule_exhaustive.py screens with a floating-point LP and certifies only the
borderline orbits (float t* > 1/2 - 1e-7) exactly; this script certifies every orbit exactly.

For each orbit it solves the min-max-envy LP in floating point, re-solves it in exact rational
arithmetic (cddlib) on the support of the floating-point solution, falls back to the full exact LP
if needed, and then checks the rational decomposition independently with Fractions: nonnegative
weights, marginals equal to the exact rule matrix, and every envy probability at most 1/2.

Usage: python certify_rule_exact.py 5 [--rule ps] [--workers 10] [--limit N]
Writes results/rule_{rule}_n{n}_exact.json; checkpoints to results/rule_{rule}_n{n}_exact_chunks.jsonl
(resumable).  --limit restricts the run to the first N orbits and writes *_exact_test.json instead.
"""
import argparse
import json
import os
import time
from fractions import Fraction
from multiprocessing import Pool

from decef import DecLP, exact_min_max_envy, perms, rank_table
from run_rule_exhaustive import RULES, orbit_codes_for_first

HALF = Fraction(1, 2)


def verify(profile, P, support_perms, weights):
    """Independent exact check of a decomposition; returns its maximum envy probability, or None."""
    n = len(profile)
    if any(w < 0 for w in weights):
        return None
    for i in range(n):
        for o in range(n):
            if sum(w for s, w in zip(support_perms, weights) if s[i] == o) != Fraction(P[i][o]):
                return None
    r = rank_table(profile)
    worst = Fraction(0)
    for i in range(n):
        for j in range(n):
            if i != j:
                e = sum(w for s, w in zip(support_perms, weights) if r[i][s[j]] < r[i][s[i]])
                worst = max(worst, e)
    return worst


def certify(args):
    code, n, rule = args
    S = perms(n)
    profile = tuple(S[k] for k in code)
    if len(set(code)) <= 2:
        return code, None  # at most two types: covered by Kawase et al. (and main Theorem 5.1)
    P = RULES[rule](profile)
    t_float, x = DecLP(profile).solve(P)
    supp = [k for k in range(len(x)) if x[k] > 1e-9]
    how = "support"
    t, pi = exact_min_max_envy(profile, P, supp)
    if t is None or t > HALF:
        supp = list(range(len(S)))
        how = "full"
        t, pi = exact_min_max_envy(profile, P)
    worst = verify(profile, P, [S[k] for k in supp], pi)
    return code, {"t": str(t), "worst": None if worst is None else str(worst), "how": how,
                  "borderline": bool(t_float > 0.5 - 1e-7)}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--rule", default="ps")
    ap.add_argument("--workers", type=int, default=10)
    ap.add_argument("--limit", type=int, default=None)
    args = ap.parse_args()
    n = args.n
    K = len(perms(n))
    t0 = time.time()
    orbits = set()
    with Pool(args.workers) as pool:
        for s in pool.imap_unordered(orbit_codes_for_first, [(n, b) for b in range(K)]):
            orbits |= s
    orbits = sorted(orbits)
    total_orbits = len(orbits)
    print(f"n={n}: {total_orbits} profile orbits ({time.time() - t0:.0f}s)", flush=True)
    tag = "exact_test" if args.limit else "exact"
    if args.limit:
        orbits = orbits[:args.limit]
    ckpt = f"results/rule_{args.rule}_n{n}_{tag}_chunks.jsonl"
    done = {}
    if os.path.exists(ckpt) and not args.limit:
        with open(ckpt) as f:
            for line in f:
                rec = json.loads(line)
                done[rec["chunk"]] = rec
    elif os.path.exists(ckpt):
        os.remove(ckpt)
    CH = 50000
    chunks = [orbits[s:s + CH] for s in range(0, len(orbits), CH)]
    with Pool(args.workers) as pool:
        for ci, chunk in enumerate(chunks):
            if ci in done:
                continue
            rec = {"chunk": ci, "orbits": len(chunk), "skipped": 0, "certified": 0,
                   "borderline": 0, "nonborderline": 0, "full_fallback": 0, "max_t": "0",
                   "max_t_nonborderline": "0", "le_quarter": 0, "failures": []}
            max_t = max_nb = Fraction(0)
            for code, r in pool.imap(certify, [(c, n, args.rule) for c in chunk], chunksize=64):
                if r is None:
                    rec["skipped"] += 1
                    continue
                t = Fraction(r["t"])
                worst = None if r["worst"] is None else Fraction(r["worst"])
                if worst is None or worst > HALF or worst != t:
                    rec["failures"].append([list(code), r])
                    print("FAILURE", code, r, flush=True)
                    continue
                rec["certified"] += 1
                rec["full_fallback"] += r["how"] == "full"
                rec["le_quarter"] += t <= Fraction(1, 4)
                max_t = max(max_t, t)
                if r["borderline"]:
                    rec["borderline"] += 1
                else:
                    rec["nonborderline"] += 1
                    max_nb = max(max_nb, t)
            rec["max_t"], rec["max_t_nonborderline"] = str(max_t), str(max_nb)
            with open(ckpt, "a") as f:
                f.write(json.dumps(rec) + "\n")
            done[ci] = rec
            print(f"  chunk {ci + 1}/{len(chunks)} {time.time() - t0:.0f}s certified "
                  f"{rec['certified']} max t* {max_t} failures {len(rec['failures'])}", flush=True)
    recs = list(done.values())
    summary = {
        "n": n, "rule": args.rule, "orbits_total": total_orbits, "orbits_run": len(orbits),
        "skipped_le2types": sum(r["skipped"] for r in recs),
        "certified_exact": sum(r["certified"] for r in recs),
        "borderline_float": sum(r["borderline"] for r in recs),
        "nonborderline_float": sum(r["nonborderline"] for r in recs),
        "full_lp_fallbacks": sum(r["full_fallback"] for r in recs),
        "max_t_exact": str(max((Fraction(r["max_t"]) for r in recs), default=Fraction(0))),
        "max_t_exact_nonborderline": str(max((Fraction(r["max_t_nonborderline"]) for r in recs),
                                             default=Fraction(0))),
        "t_le_quarter": sum(r["le_quarter"] for r in recs),
        "failures": [f for r in recs for f in r["failures"]],
        "seconds_this_session": time.time() - t0,
        "workers": args.workers,
    }
    os.makedirs("results", exist_ok=True)
    with open(f"results/rule_{args.rule}_n{n}_{tag}.json", "w") as f:
        json.dump(summary, f, indent=1)
    print(json.dumps(summary, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/chunk_worker.py <==
"""Distributed exact typed check over several machines with a shared claim directory.

The orbit list is generated once (`prepare`) and copied to every machine, so chunk ids mean the
same thing everywhere.  Chunks are claimed by an atomic `mkdir` in a claim directory that lives
on ONE host (the server).  Workers on that host claim locally; workers elsewhere claim over ssh.
Each finished chunk writes a result JSON; a chunk that was claimed but has no result anywhere
(e.g. a worker died) is picked up by a `--recover` run.

  python chunk_worker.py prepare 5 2,1,1,1 --exclude-sample 3000 --seed 1 --chunk 100
  python chunk_worker.py run JOB.json --procs 90 --claim-local            # on the server
  python chunk_worker.py run JOB.json --procs 10 --claim-ssh user@HOST --descending   # elsewhere
  python chunk_worker.py merge JOB.json DIR [DIR ...]
"""
import argparse
import json
import os
import random
import subprocess
import sys
import time
from multiprocessing import Process

os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("OMP_NUM_THREADS", "1")


def prepare(args):
    from run_typed_exhaustive import orbits_for_pattern
    mult = tuple(int(x) for x in args.pattern.split(","))
    orbits = orbits_for_pattern(args.n, mult)
    total = len(orbits)
    excluded = []
    if args.exclude_sample:
        # exactly the sample checked earlier by run_typed_exhaustive.py --limit L --seed S
        excluded = random.Random(args.seed).sample(orbits, args.exclude_sample)
        ex = set(excluded)
        orbits = [o for o in orbits if o not in ex]
    chunks = [orbits[i:i + args.chunk] for i in range(0, len(orbits), args.chunk)]
    name = f"job_n{args.n}_{'-'.join(map(str, mult))}"
    job = {"name": name, "n": args.n, "pattern": mult, "orbits_total": total,
           "excluded_sample": len(excluded), "chunks": chunks}
    with open(f"{name}.json", "w") as f:
        json.dump(job, f)
    print(f"{name}: {total} orbits, {len(excluded)} excluded, {len(orbits)} in {len(chunks)} chunks")


def try_claim(idx, args, tag):
    d = f"{args.claim_dir}/c{idx:05d}"
    if args.claim_ssh:
        r = subprocess.run(["ssh", "-o", "BatchMode=yes", "-o", "ConnectTimeout=20", args.claim_ssh,
                            f"mkdir {d} && echo {tag} > {d}/owner"],
                           capture_output=True, text=True, encoding="utf-8", errors="replace")
        return r.returncode == 0
    try:
        os.mkdir(os.path.expanduser(d))
        with open(os.path.expanduser(f"{d}/owner"), "w") as f:
            f.write(tag)
        return True
    except FileExistsError:
        return False


def worker_loop(wid, args):
    from run_typed_exhaustive import work
    with open(args.job) as f:
        job = json.load(f)
    outdir = os.path.join("results", job["name"] + "_chunks")
    os.makedirs(outdir, exist_ok=True)
    tag = f"{args.host_tag}-{wid}"
    order = list(range(len(job["chunks"])))
    if args.descending:
        order.reverse()
    if args.recover:
        order = [int(x) for x in args.recover.split(",")]
    misses = 0
    for idx in order:
        out = os.path.join(outdir, f"chunk{idx:05d}.json")
        if os.path.exists(out):
            continue
        if not args.recover and not try_claim(idx, args, tag):
            misses += 1
            if args.claim_ssh and misses > 200:  # everything left is taken
                break
            continue
        t0 = time.time()
        res = [work(tuple(tuple(p) for p in prof)) for prof in job["chunks"][idx]]
        rec = {"chunk": idx, "by": tag, "orbits": len(res),
               "vertices": sum(r["nv"] for r in res), "vmax": max(r["nv"] for r in res),
               "max_t": max(r["worst"] for r in res), "exact": sum(r["exact"] for r in res),
               "bad": [r for r in res if r["bad"]], "seconds": time.time() - t0}
        with open(out + ".tmp", "w") as f:
            json.dump(rec, f)
        os.replace(out + ".tmp", out)
        if rec["bad"]:
            print("VIOLATION in chunk", idx, rec["bad"][0]["profile"], flush=True)
        print(f"[{tag}] chunk {idx} done in {rec['seconds']:.0f}s", flush=True)


def run(args):
    procs = [Process(target=worker_loop, args=(w, args)) for w in range(args.procs)]
    for p in procs:
        p.start()
    for p in procs:
        p.join()
    print("ALL WORKERS FINISHED", flush=True)


def merge(args):
    with open(args.job) as f:
        job = json.load(f)
    recs = {}
    for d in args.dirs:
        for fn in os.listdir(d):
            if fn.startswith("chunk") and fn.endswith(".json"):
                with open(os.path.join(d, fn)) as f:
                    r = json.load(f)
                recs[r["chunk"]] = r
    missing = [i for i in range(len(job["chunks"])) if i not in recs]
    s = {"chunks_done": len(recs), "chunks_total": len(job["chunks"]), "missing": missing[:50],
         "n_missing": len(missing),
         "orbits": sum(r["orbits"] for r in recs.values()),
         "vertices": sum(r["vertices"] for r in recs.values()),
         "vmax": max((r["vmax"] for r in recs.values()), default=0),
         "max_t": max((r["max_t"] for r in recs.values()), default=0),
         "exact": sum(r["exact"] for r in recs.values()),
         "violations": sum(len(r["bad"]) for r in recs.values()),
         "by_host": {}}
    for r in recs.values():
        h = r["by"].split("-")[0]
        s["by_host"][h] = s["by_host"].get(h, 0) + 1
    print(json.dumps(s, indent=1))


def main():
    ap = argparse.ArgumentParser()
    sub = ap.add_subparsers(dest="cmd", required=True)
    p = sub.add_parser("prepare")
    p.add_argument("n", type=int); p.add_argument("pattern")
    p.add_argument("--exclude-sample", type=int, default=0); p.add_argument("--seed", type=int, default=0)
    p.add_argument("--chunk", type=int, default=100)
    r = sub.add_parser("run")
    r.add_argument("job"); r.add_argument("--procs", type=int, default=4)
    r.add_argument("--claim-dir", default="~/decef/code/claims")
    r.add_argument("--claim-local", action="store_true"); r.add_argument("--claim-ssh", default=None)
    r.add_argument("--descending", action="store_true"); r.add_argument("--host-tag", default="host")
    r.add_argument("--recover", default=None, help="comma-separated chunk ids to (re)do without claiming")
    m = sub.add_parser("merge")
    m.add_argument("job"); m.add_argument("dirs", nargs="+")
    args = ap.parse_args()
    {"prepare": prepare, "run": run, "merge": merge}[args.cmd](args)


if __name__ == "__main__":
    main()


==> anc/code/decef.py <==
"""Core routines for Dec-EF (decomposition envy-freeness) in random assignment.

Conventions
-----------
* n agents, n objects, objects are 0..n-1.
* A preference is a tuple `pref` listing objects from best to worst.
* A deterministic assignment is a permutation `sigma` (tuple): agent i gets object sigma[i].
* An assignment matrix P is n x n bistochastic; P[i][o] = Pr[agent i gets o].

Key fact used throughout: for a fixed profile, the map pi -> P(pi) is linear, so the set of
EF-decomposable matrices is a polytope, and the minimum achievable max-pair envy probability
t*(P) is a convex function of P.  Hence
    sup_{P SD-EF} t*(P) = max over vertices of the SD-EF polytope,
and "every SD-EF matrix is EF-decomposable" iff it holds at every vertex.
"""
from __future__ import annotations

import itertools
from fractions import Fraction

import numpy as np
from scipy.optimize import linprog


# ----------------------------------------------------------------------------- basics
def perms(n):
    return list(itertools.permutations(range(n)))


def rank_table(profile):
    """rank[i][o] = position of object o in agent i's list (0 = best)."""
    n = len(profile)
    r = [[0] * n for _ in range(n)]
    for i, pref in enumerate(profile):
        for pos, o in enumerate(pref):
            r[i][o] = pos
    return r


def envy_matrix(profile, S=None):
    """E[(i,j)] = 0/1 vector over permutations: 1 iff i envies j under sigma."""
    n = len(profile)
    S = S or perms(n)
    r = rank_table(profile)
    E = {}
    for i in range(n):
        for j in range(n):
            if i != j:
                E[(i, j)] = np.array([1.0 if r[i][s[j]] < r[i][s[i]] else 0.0 for s in S])
    return E


def perm_matrix_cols(n, S=None):
    """A (n*n) x |S| matrix: column sigma is vec(Q_sigma)."""
    S = S or perms(n)
    A = np.zeros((n * n, len(S)))
    for k, s in enumerate(S):
        for i in range(n):
            A[i * n + s[i], k] = 1.0
    return A


# ----------------------------------------------------------------------------- SD-EF polytope
def sdef_inequalities(profile):
    """Rows (b, a) meaning b + a.x >= 0 for x = vec(P), plus the list of equality rows."""
    n = len(profile)
    ineq, eq = [], []
    for i in range(n):
        for o in range(n):
            a = [Fraction(0)] * (n * n)
            a[i * n + o] = Fraction(1)
            ineq.append([Fraction(0)] + a)
    for i in range(n):
        pref = profile[i]
        for j in range(n):
            if i == j:
                continue
            for t in range(1, n):
                a = [Fraction(0)] * (n * n)
                for o in pref[:t]:
                    a[i * n + o] += 1
                    a[j * n + o] -= 1
                ineq.append([Fraction(0)] + a)
    for i in range(n):
        a = [Fraction(0)] * (n * n)
        for o in range(n):
            a[i * n + o] = Fraction(-1)
        eq.append([Fraction(1)] + a)
    for o in range(n):
        a = [Fraction(0)] * (n * n)
        for i in range(n):
            a[i * n + o] = Fraction(-1)
        eq.append([Fraction(1)] + a)
    return ineq, eq


def sdef_vertices(profile):
    """Exact vertices of the SD-EF polytope (list of n x n Fraction matrices)."""
    import cdd.gmp as g

    n = len(profile)
    ineq, eq = sdef_inequalities(profile)
    rows = ineq + eq
    m = g.matrix_from_array(rows, rep_type=g.RepType.INEQUALITY)
    m.lin_set = set(range(len(ineq), len(rows)))
    poly = g.polyhedron_from_matrix(m)
    gen = g.copy_generators(poly)
    assert not gen.lin_set
    verts = []
    for row in gen.array:
        assert row[0] == 1, "unbounded? (should be a polytope)"
        x = row[1:]
        verts.append([[Fraction(x[i * n + o]) for o in range(n)] for i in range(n)])
    return verts


def is_sdef(P, profile, tol=1e-12):
    n = len(profile)
    for i in range(n):
        for j in range(n):
            if i == j:
                continue
            acc = 0
            for o in profile[i]:
                acc += P[i][o] - P[j][o]
                if acc < -tol:
                    return False
    return True


# ----------------------------------------------------------------------------- decomposition LP
class DecLP:
    """Min-max-envy decomposition LP for a fixed profile (float, HiGHS)."""

    def __init__(self, profile):
        self.profile = profile
        self.n = n = len(profile)
        self.S = perms(n)
        self.A = perm_matrix_cols(n, self.S)
        self.E = envy_matrix(profile, self.S)
        self.pairs = sorted(self.E)

    def solve(self, P, pairs=None):
        """Return (t*, pi) where t* = min over decompositions of max_{(i,j)} Pr[i envies j]."""
        n, S = self.n, self.S
        pairs = self.pairs if pairs is None else pairs
        K = len(S)
        c = np.zeros(K + 1)
        c[-1] = 1.0
        Aeq = np.hstack([self.A, np.zeros((n * n, 1))])
        beq = np.array([float(P[i][o]) for i in range(n) for o in range(n)])
        Aub = np.array([np.append(self.E[p], -1.0) for p in pairs])
        bub = np.zeros(len(pairs))
        res = linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq,
                      bounds=[(0, None)] * K + [(None, None)], method="highs")
        if res.status != 0:
            raise RuntimeError(res.message)
        return res.fun, res.x[:K]


def exact_min_max_envy(profile, P, support=None):
    """Exact rational t*(P) via cddlib's exact simplex.  Returns (t*, pi as Fractions).
    If `support` (list of permutation indices) is given, only those permutations are used, so the
    value is an upper bound on t*(P) (and pi, indexed like `support`, is an exact certificate)."""
    import cdd.gmp as g

    n = len(profile)
    S = perms(n)
    if support is not None:
        S = [S[k] for k in support]
    K = len(S)
    r = rank_table(profile)
    # variables: pi_0..pi_{K-1}, t   ; rows: b + a.x >= 0 ; objective row: minimize t
    rows, lin = [], []
    for k in range(K):
        a = [Fraction(0)] * (K + 1)
        a[k] = Fraction(1)
        rows.append([Fraction(0)] + a)
    for i in range(n):
        for o in range(n):
            a = [Fraction(0)] * (K + 1)
            for k, s in enumerate(S):
                if s[i] == o:
                    a[k] = Fraction(-1)
            lin.append(len(rows))
            rows.append([Fraction(P[i][o])] + a)
    for i in range(n):
        for j in range(n):
            if i == j:
                continue
            a = [Fraction(0)] * (K + 1)
            for k, s in enumerate(S):
                if r[i][s[j]] < r[i][s[i]]:
                    a[k] = Fraction(-1)
            a[K] = Fraction(1)
            rows.append([Fraction(0)] + a)
    m = g.matrix_from_array(rows, rep_type=g.RepType.INEQUALITY)
    m.lin_set = set(lin)
    m.obj_type = g.LPObjType.MIN
    m.obj_func = [Fraction(0)] * K + [Fraction(0), Fraction(1)]
    lp = g.linprog_from_matrix(m)
    g.linprog_solve(lp)
    if support is not None and lp.status == g.LPStatusType.INCONSISTENT:
        return None, None
    assert lp.status == g.LPStatusType.OPTIMAL, lp.status
    x = lp.primal_solution
    return Fraction(lp.obj_value), [Fraction(v) for v in x[:K]]


def certify_half(profile, P, L=None):
    """Exact certificate that t*(P) <= 1/2 (or the exact t*).  Solves the float LP, then re-solves
    exactly on the float support; falls back to the full exact LP.  Returns (t_exact, how)."""
    L = L or DecLP(profile)
    _, x = L.solve(P)
    supp = [k for k in range(len(x)) if x[k] > 1e-9]
    t, _ = exact_min_max_envy(profile, P, supp)
    if t is not None and t <= Fraction(1, 2):
        return t, "support"
    t, _ = exact_min_max_envy(profile, P)
    return t, "full"


# ----------------------------------------------------------------------------- profile orbits
def relabel(profile, pref0):
    """Relabel objects so that `pref0` becomes (0,1,...,n-1)."""
    n = len(pref0)
    inv = [0] * n
    for pos, o in enumerate(pref0):
        inv[o] = pos
    return tuple(tuple(inv[o] for o in pref) for pref in profile)


def canonical(profile):
    """Canonical representative under agent permutations x object relabellings."""
    best = None
    for p0 in set(profile):
        cand = tuple(sorted(relabel(profile, p0)))
        if best is None or cand < best:
            best = cand
    return best


def profile_orbits(n, min_types=1):
    P = perms(n)
    seen = set()
    for combo in itertools.combinations_with_replacement(P, n):
        if len(set(combo)) < min_types:
            continue
        seen.add(canonical(combo))
    return sorted(seen)


# ----------------------------------------------------------------------------- rules
def probabilistic_serial(profile):
    """Exact PS (eating) matrix with Fractions."""
    n = len(profile)
    P = [[Fraction(0)] * n for _ in range(n)]
    remaining = [Fraction(1)] * n
    t = Fraction(0)
    while t < 1:
        target = []
        for i in range(n):
            o = next(o for o in profile[i] if remaining[o] > 0)
            target.append(o)
        eaters = {}
        for i, o in enumerate(target):
            eaters.setdefault(o, []).append(i)
        dt = min(remaining[o] / len(v) for o, v in eaters.items())
        dt = min(dt, 1 - t)
        for o, v in eaters.items():
            remaining[o] -= dt * len(v)
            for i in v:
                P[i][o] += dt
        t += dt
    return P


def random_serial_dictatorship(profile):
    n = len(profile)
    P = [[Fraction(0)] * n for _ in range(n)]
    orders = perms(n)
    w = Fraction(1, len(orders))
    for order in orders:
        taken = set()
        for i in order:
            o = next(o for o in profile[i] if o not in taken)
            taken.add(o)
            P[i][o] += w
    return P


==> anc/code/examples.py <==
"""Reproduces the examples in the paper (Proposition: natural decompositions are not Dec-EF)."""
from fractions import Fraction as F

import numpy as np

from decef import envy_matrix, exact_min_max_envy, is_sdef, perms
from natural_decomps import greedy_bvn, maxent_decomposition


def maxent_example():
    prof = ((1, 0, 3, 2), (1, 0, 2, 3), (2, 0, 1, 3), (3, 2, 1, 0))  # objects a,b,c,d = 0..3
    P = [[F(x, 16) for x in row] for row in ([6, 7, 0, 3], [6, 7, 3, 0], [3, 0, 13, 0], [1, 2, 0, 13])]
    assert is_sdef(P, prof, tol=0)
    supp = [(0, 1, 2, 3), (1, 0, 2, 3), (1, 2, 0, 3), (3, 0, 2, 1), (3, 1, 2, 0), (3, 2, 0, 1)]
    assert supp == [s for s in perms(4) if all(P[i][s[i]] > 0 for i in range(4))]
    pi0 = [F(3, 8), F(7, 24), F(7, 48), F(1, 12), F(1, 16), F(1, 24)]
    M = [[sum(w for s, w in zip(supp, pi0) if s[i] == o) for o in range(4)] for i in range(4)]
    assert M == P
    assert pi0[1] * pi0[5] == pi0[2] * pi0[3]  # product form <=> max entropy on this 1-dim face
    rk = [{o: k for k, o in enumerate(p)} for p in prof]
    e12 = sum(w for s, w in zip(supp, pi0) if rk[0][s[1]] < rk[0][s[0]])
    assert e12 == F(25, 48)
    t, _ = exact_min_max_envy(prof, P)
    assert t == F(7, 16)
    pi_num, err = maxent_decomposition(P)  # numerical cross-check
    E = envy_matrix(prof)
    assert abs(E[(0, 1)] @ pi_num - 25 / 48) < 1e-8
    print("max-entropy example OK: e_12 = 25/48 under max-entropy, t* = 7/16")


def greedy_example():
    prof = ((0, 1, 2, 3), (0, 2, 3, 1), (2, 1, 3, 0), (3, 0, 1, 2))
    P = [[F(9, 28), F(2, 7), F(2, 7), F(3, 28)], [F(9, 28), F(1, 7), F(2, 7), F(1, 4)],
         [F(5, 28), F(1, 7), F(3, 7), F(1, 4)], [F(5, 28), F(3, 7), F(0), F(11, 28)]]
    assert is_sdef(P, prof, tol=0)
    pi = greedy_bvn(P)
    E = envy_matrix(prof)
    worst = max(E[p] @ pi for p in E)
    t, _ = exact_min_max_envy(prof, P)
    print(f"greedy BvN example: max envy {worst:.6f} (19/28 = {19 / 28:.6f}); t* = {t}")


if __name__ == "__main__":
    maxent_example()
    greedy_example()


==> anc/code/maxent_example.py <==
"""Find a clean rational SD-EF matrix (n=4) whose maximum-entropy decomposition violates Dec-EF.
Local search (random convex moves inside the SD-EF polytope) to maximise max-entropy envy, then
rationalise with small denominators while keeping SD-EF and the violation."""
import random
from fractions import Fraction
import numpy as np
from ascent import Ascent, random_profile
from decef import is_sdef, perms, perm_matrix_cols, envy_matrix
from natural_decomps import maxent_decomposition

S = perms(4); A = perm_matrix_cols(4, S)

def me_envy(prof, P, E):
    pi, err = maxent_decomposition(P, S, A)
    return max((E[p] @ pi, p) for p in E), err

def search(seed):
    rng = np.random.default_rng(seed); rnd = random.Random(seed)
    prof = random_profile(4, rnd)
    a = Ascent(prof); E = envy_matrix(prof, S)
    V = [a.best_response(rng.standard_normal(16)) for _ in range(20)]
    best = (-1, None)
    for _ in range(150):
        k = rng.integers(1, 4); idx = rng.choice(len(V), k, replace=False)
        w = rng.dirichlet(np.ones(k)); x = sum(wi * V[i] for wi, i in zip(w, idx))
        P = np.clip(x.reshape(4, 4), 0, None); P[P < 1e-9] = 0
        (e, _), _ = me_envy(prof, P.tolist(), E)
        if e > best[0]:
            best = (e, P)
    return best[0], prof, best[1]

def rationalize(prof, P, E, dens=(4, 6, 8, 10, 12, 16, 20, 24)):
    out = []
    for d in dens:
        R = [[Fraction(round(P[i][o] * d), d) for o in range(4)] for i in range(4)]
        # repair row/column sums greedily is fiddly; accept only if already bistochastic
        if all(sum(r) == 1 for r in R) and all(sum(R[i][o] for i in range(4)) == 1 for o in range(4)) \
                and all(x >= 0 for r in R for x in r) and is_sdef(R, prof, tol=0):
            (e, pair), err = me_envy(prof, [[float(x) for x in r] for r in R], E)
            out.append((d, e, pair, R))
    return out

if __name__ == "__main__":
    res = sorted((search(s) for s in range(400)), key=lambda r: -r[0])
    print("best maxent envy found:", res[0][0], res[0][1])
    for e, prof, P in res[:60]:
        E = envy_matrix(prof, S)
        for d, e2, pair, R in rationalize(prof, P, E):
            if e2 > 0.5 + 1e-6:
                print(f"RATIONAL d={d} envy={e2:.6f} pair={pair} prof={prof}")
                print("  P =", [[str(x) for x in r] for r in R])
                break


==> anc/code/maxent_test.py <==
"""Stress-test the conjecture: the max-entropy decomposition of every SD-EF matrix is Dec-EF.

Samples SD-EF matrices = random convex combinations of random LP vertices of the SD-EF polytope
(biased toward the boundary), plus vertices themselves, plus local adversarial perturbation.
Usage: python maxent_test.py N --profiles 500 --samples 40 [--types k] [--seed s]
"""
import argparse
import os
import random
import time
from multiprocessing import Pool

import numpy as np

from ascent import Ascent, random_profile
from decef import envy_matrix, perm_matrix_cols, perms
from natural_decomps import maxent_decomposition


def maxent_envy(a, x, S, A, Emat):
    n = a.n
    P = x.reshape(n, n)
    P = np.clip(P, 0, None)
    P[P < 1e-10] = 0
    pi, err = maxent_decomposition(P.tolist(), S, A)
    return (Emat @ pi).max(), err


def work(args):
    try:
        return _work(args)
    except Exception as ex:  # record and continue; failures are reported at the end
        return args[0], -1.0, repr(ex), []


def _work(args):
    profile, samples, seed = args
    rng = np.random.default_rng(seed)
    a = Ascent(profile)
    n = a.n
    S, A = a.S, a.A
    Emat = a.Emat
    worst, worst_x, maxerr = -1, None, 0
    V = [a.best_response(rng.standard_normal(n * n)) for _ in range(12)]
    pts = list(V)
    for _ in range(samples):
        k = rng.integers(1, 4)
        idx = rng.choice(len(V), size=k, replace=False)
        w = rng.dirichlet(np.ones(k) * 0.5)
        pts.append(sum(wi * V[i] for wi, i in zip(w, idx)))
    for x in pts:
        e, err = maxent_envy(a, x, S, A, Emat)
        maxerr = max(maxerr, err)
        if e > worst:
            worst, worst_x = e, x
    return profile, worst, maxerr, worst_x.tolist()


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--profiles", type=int, default=500)
    ap.add_argument("--samples", type=int, default=40)
    ap.add_argument("--types", type=int, default=None)
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--workers", type=int, default=max(1, os.cpu_count() - 2))
    args = ap.parse_args()
    rnd = random.Random(args.seed)
    jobs = [(random_profile(args.n, rnd, args.types), args.samples, args.seed * 10 ** 6 + k)
            for k in range(args.profiles)]
    t0 = time.time()
    res = []
    with Pool(args.workers) as pool:
        for prof, e, err, x in pool.imap_unordered(work, jobs):
            if isinstance(err, str):
                print("FAILED", prof, err, flush=True)
                continue
            res.append((e, err, prof, x))
            if e > 0.5 + 1e-6:
                print(f"MAXENT VIOLATION e={e:.6f} err={err:.1e} prof={prof}\n  P={np.round(x, 5).tolist()}",
                      flush=True)
    res.sort(key=lambda r: -r[0])
    print(f"n={args.n} types={args.types}: {len(res)} profiles in {time.time() - t0:.0f}s; "
          f"max maxent envy = {res[0][0]:.8f} (marginal err {max(r[1] for r in res):.1e})")


if __name__ == "__main__":
    main()


==> anc/code/natural_decomps.py <==
"""Max pairwise envy of *natural* (search-free) decompositions of SD-EF matrices.

* maxent : maximum-entropy distribution over permutations with marginals P
           (pi_sigma proportional to prod_i W[i, sigma(i)])
* greedy : textbook greedy Birkhoff-von Neumann (repeatedly peel the max-bottleneck perm)
"""
import numpy as np
from scipy.optimize import minimize, linear_sum_assignment

from decef import envy_matrix, perm_matrix_cols, perms


def maxent_decomposition(P, S=None, A=None):
    n = len(P)
    S = S or perms(n)
    A = perm_matrix_cols(n, S) if A is None else A
    p = np.array([float(P[i][o]) for i in range(n) for o in range(n)])
    supp = p > 1e-12
    ok = np.all(A[~supp] == 0, axis=0)  # permutations inside the support
    As = A[supp][:, ok]
    ps = p[supp]

    def f(y):
        z = As.T @ y
        m = z.max()
        w = np.exp(z - m)
        Z = w.sum()
        val = m + np.log(Z) - ps @ y
        grad = As @ (w / Z) - ps
        return val, grad

    res = minimize(f, np.zeros(As.shape[0]), jac=True, method="L-BFGS-B",
                   options={"maxiter": 5000, "gtol": 1e-11, "ftol": 1e-15})
    z = As.T @ res.x
    w = np.exp(z - z.max())
    pi = np.zeros(len(S))
    pi[ok] = w / w.sum()
    err = np.abs(A @ pi - p).max()
    return pi, err


def greedy_bvn(P, S=None):
    n = len(P)
    S = S or perms(n)
    idx = {s: k for k, s in enumerate(S)}
    R = np.array([[float(x) for x in row] for row in P])
    pi = np.zeros(len(S))
    while R.max() > 1e-12:
        # max-bottleneck perfect matching on support via binary search on threshold
        vals = np.unique(R[R > 1e-12])[::-1]
        for v in vals:
            C = np.where(R >= v - 1e-15, 0.0, 1.0)
            r, c = linear_sum_assignment(C)
            if C[r, c].sum() == 0:
                break
        s = tuple(int(c[i]) for i in range(n))
        w = min(R[i, s[i]] for i in range(n))
        pi[idx[s]] += w
        for i in range(n):
            R[i, s[i]] -= w
    return pi


def max_envy(profile, pi, S=None):
    E = envy_matrix(profile, S or perms(len(profile)))
    return max(E[p] @ pi for p in E)


if __name__ == "__main__":
    import json
    from fractions import Fraction
    from decef import sdef_vertices, profile_orbits

    n = 4
    S = perms(n)
    A = perm_matrix_cols(n, S)
    worst = {"maxent": (0, None), "greedy": (0, None)}
    for prof in profile_orbits(n):
        for P in sdef_vertices(prof):
            pi, err = maxent_decomposition(P, S, A)
            assert err < 1e-6, err
            for name, dist in (("maxent", pi), ("greedy", greedy_bvn(P, S))):
                e = max_envy(prof, dist, S)
                if e > worst[name][0]:
                    worst[name] = (e, (prof, [[str(x) for x in r] for r in P]))
    for k, (e, w) in worst.items():
        print(k, round(e, 6), w)


==> anc/code/results/exhaustive_n4.json <==
[
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ]
  ],
  "types": 1,
  "num_vertices": 1,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 2,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 2,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 3,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 2,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 3,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 5,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "1/3",
    "1/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    1,
    3,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 2,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "2/9",
    "7/36"
   ],
   [
    "1/4",
    "1/3",
    "2/9",
    "7/36"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ],
   [
    "1/4",
    "0",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    3,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/9",
    "2/9"
   ],
   [
    "1/3",
    "1/3",
    "1/9",
    "2/9"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "7/9",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    2,
    1,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 2,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    2,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 3,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "7/36",
    "1/4"
   ],
   [
    "1/3",
    "2/9",
    "7/36",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ],
   [
    "0",
    "5/9",
    "7/36",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "7/27",
    "5/27"
   ],
   [
    "1/3",
    "2/9",
    "7/27",
    "5/27"
   ],
   [
    "1/3",
    "0",
    "13/27",
    "5/27"
   ],
   [
    "0",
    "5/9",
    "0",
    "4/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    2,
    3,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 3,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "5/12",
    "1/3",
    "0"
   ],
   [
    "1/4",
    "5/12",
    "1/3",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/6",
    "0",
    "7/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "7/36",
    "1/4"
   ],
   [
    "1/3",
    "2/9",
    "7/36",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ],
   [
    "0",
    "5/9",
    "7/36",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "7/27",
    "5/27"
   ],
   [
    "1/3",
    "2/9",
    "7/27",
    "5/27"
   ],
   [
    "1/3",
    "0",
    "13/27",
    "5/27"
   ],
   [
    "0",
    "5/9",
    "0",
    "4/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "0",
    "1/4",
    "5/12"
   ],
   [
    "0",
    "1/3",
    "1/4",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "5/12",
    "1/3",
    "0"
   ],
   [
    "1/4",
    "5/12",
    "1/3",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/6",
    "0",
    "7/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "5/12",
    "1/3",
    "0"
   ],
   [
    "1/4",
    "5/12",
    "1/3",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/6",
    "0",
    "7/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "1/3",
    "1/9"
   ],
   [
    "1/3",
    "2/9",
    "1/3",
    "1/9"
   ],
   [
    "1/3",
    "0",
    "0",
    "2/3"
   ],
   [
    "0",
    "5/9",
    "1/3",
    "1/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/18",
    "11/18"
   ],
   [
    "0",
    "5/9",
    "1/18",
    "7/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "0",
    "1/4",
    "5/12"
   ],
   [
    "0",
    "1/3",
    "1/4",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/9",
    "2/9"
   ],
   [
    "1/3",
    "1/3",
    "1/9",
    "2/9"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "7/9",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/8",
    "1/24"
   ],
   [
    "1/3",
    "1/2",
    "1/8",
    "1/24"
   ],
   [
    "1/3",
    "0",
    "1/8",
    "13/24"
   ],
   [
    "0",
    "0",
    "5/8",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "1/3",
    "1/9"
   ],
   [
    "1/3",
    "2/9",
    "1/3",
    "1/9"
   ],
   [
    "1/3",
    "0",
    "0",
    "2/3"
   ],
   [
    "0",
    "5/9",
    "1/3",
    "1/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/18",
    "11/18"
   ],
   [
    "0",
    "5/9",
    "1/18",
    "7/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "1/9",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "1/9",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "1/9",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "1/9",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "1/9",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "4/9",
    "0"
   ],
   [
    "1/3",
    "2/9",
    "1/9",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 2,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 3,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 36,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "5/12",
    "0"
   ],
   [
    "1/3",
    "1/4",
    "1/12",
    "1/3"
   ],
   [
    "0",
    "1/4",
    "1/12",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 3,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "0",
    "1/4"
   ],
   [
    "1/2",
    "1/4",
    "0",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 5,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/24",
    "1/3",
    "1/8"
   ],
   [
    "1/2",
    "1/24",
    "1/3",
    "1/8"
   ],
   [
    "0",
    "13/24",
    "1/3",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 53,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/12",
    "1/6",
    "1/3",
    "1/12"
   ],
   [
    "5/12",
    "1/6",
    "1/3",
    "1/12"
   ],
   [
    "1/12",
    "1/2",
    "0",
    "5/12"
   ],
   [
    "1/12",
    "1/6",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 2,
  "num_vertices": 5,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 36,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "2/9",
    "7/36"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "5/9",
    "7/36"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 47,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/8",
    "1/4",
    "1/4",
    "1/8"
   ],
   [
    "3/8",
    "1/4",
    "1/4",
    "1/8"
   ],
   [
    "1/8",
    "1/2",
    "0",
    "3/8"
   ],
   [
    "1/8",
    "0",
    "1/2",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 47,
  "worst_t": "1/2",
  "worst_P": [
   [
    "2/5",
    "1/5",
    "2/5",
    "0"
   ],
   [
    "2/5",
    "1/5",
    "2/5",
    "0"
   ],
   [
    "0",
    "2/5",
    "1/5",
    "2/5"
   ],
   [
    "1/5",
    "1/5",
    "0",
    "3/5"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 5,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "1/3",
    "1/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 3,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 60,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/12",
    "1/3",
    "1/6",
    "1/12"
   ],
   [
    "5/12",
    "1/3",
    "1/6",
    "1/12"
   ],
   [
    "1/12",
    "0",
    "1/2",
    "5/12"
   ],
   [
    "1/12",
    "1/3",
    "1/6",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 53,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 2,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "5/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "1/8",
    "0",
    "7/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 48,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/6",
    "1/12"
   ],
   [
    "1/3",
    "5/12",
    "1/6",
    "1/12"
   ],
   [
    "0",
    "1/12",
    "1/2",
    "5/12"
   ],
   [
    "1/3",
    "1/12",
    "1/6",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 2,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 55,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 48,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 50,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/8",
    "1/4",
    "1/4",
    "1/8"
   ],
   [
    "3/8",
    "1/4",
    "1/4",
    "1/8"
   ],
   [
    "1/8",
    "1/2",
    "0",
    "3/8"
   ],
   [
    "1/8",
    "0",
    "1/2",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 3,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/12",
    "1/6",
    "1/3",
    "1/12"
   ],
   [
    "5/12",
    "1/6",
    "1/3",
    "1/12"
   ],
   [
    "1/12",
    "1/6",
    "1/3",
    "5/12"
   ],
   [
    "1/12",
    "1/2",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/12",
    "1/6",
    "1/3",
    "1/12"
   ],
   [
    "5/12",
    "1/6",
    "1/3",
    "1/12"
   ],
   [
    "1/12",
    "1/6",
    "1/3",
    "5/12"
   ],
   [
    "1/12",
    "1/2",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "0",
    "5/12"
   ],
   [
    "0",
    "1/4",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 3,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "1/2",
    "1/6",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "2/3",
    "1/12",
    "1/4"
   ],
   [
    "0",
    "0",
    "3/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 3,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 2,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    2,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 5,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "2/9",
    "1/9"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "1/3",
    "1/3",
    "2/9",
    "1/9"
   ],
   [
    "0",
    "0",
    "5/9",
    "4/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "2/9",
    "1/9"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "1/3",
    "1/3",
    "2/9",
    "1/9"
   ],
   [
    "0",
    "0",
    "5/9",
    "4/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "2/9",
    "1/9"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "1/3",
    "1/3",
    "2/9",
    "1/9"
   ],
   [
    "0",
    "0",
    "5/9",
    "4/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "5/12",
    "0"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ],
   [
    "1/4",
    "0",
    "7/12",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "1/3",
    "1/4",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "4/9",
    "0",
    "2/9"
   ],
   [
    "1/3",
    "4/9",
    "0",
    "2/9"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "1/9",
    "2/3",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "4/9",
    "2/9",
    "0"
   ],
   [
    "1/3",
    "4/9",
    "2/9",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "1/9",
    "2/9",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 36,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 4,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 6,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/6",
    "5/24"
   ],
   [
    "1/2",
    "1/8",
    "0",
    "3/8"
   ],
   [
    "0",
    "5/8",
    "1/6",
    "5/24"
   ],
   [
    "0",
    "1/8",
    "2/3",
    "5/24"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/9",
    "2/9"
   ],
   [
    "1/2",
    "1/6",
    "0",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "1/9",
    "2/9"
   ],
   [
    "0",
    "0",
    "7/9",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/9",
    "2/9"
   ],
   [
    "1/2",
    "1/6",
    "0",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "1/9",
    "2/9"
   ],
   [
    "0",
    "0",
    "7/9",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 50,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "1/3",
    "1/4",
    "1/4",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "4/9",
    "1/3",
    "0",
    "2/9"
   ],
   [
    "4/9",
    "1/3",
    "0",
    "2/9"
   ],
   [
    "0",
    "1/3",
    "1/3",
    "1/3"
   ],
   [
    "1/9",
    "0",
    "2/3",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 73,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 39,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 63,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 73,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "1/2",
    "1/6",
    "1/3"
   ],
   [
    "1/3",
    "1/6",
    "1/6",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 63,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "1/2",
    "1/18",
    "1/9"
   ],
   [
    "1/3",
    "0",
    "7/18",
    "5/18"
   ],
   [
    "0",
    "0",
    "7/18",
    "11/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "1/12",
    "1/4",
    "1/3"
   ],
   [
    "0",
    "1/12",
    "1/4",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    1,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "3/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 39,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "2/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "0",
    "2/3"
   ],
   [
    "0",
    "1/2",
    "1/6",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/8",
    "1/24"
   ],
   [
    "1/3",
    "0",
    "5/8",
    "1/24"
   ],
   [
    "1/3",
    "0",
    "1/8",
    "13/24"
   ],
   [
    "0",
    "1/2",
    "1/8",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 12,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "2/3",
    "1/12",
    "0"
   ],
   [
    "1/4",
    "0",
    "3/4",
    "0"
   ],
   [
    "1/4",
    "1/6",
    "1/12",
    "1/2"
   ],
   [
    "1/4",
    "1/6",
    "1/12",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "2/3",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 36,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 5,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 7,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 9,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 15,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 55,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/18",
    "1/9"
   ],
   [
    "1/2",
    "0",
    "7/18",
    "1/9"
   ],
   [
    "0",
    "1/3",
    "5/9",
    "1/9"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 17,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "0",
    "1/4"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "3/8",
    "3/8",
    "1/4"
   ],
   [
    "0",
    "3/8",
    "3/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 8,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 57,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/18",
    "1/9"
   ],
   [
    "1/2",
    "0",
    "7/18",
    "1/9"
   ],
   [
    "0",
    "1/3",
    "5/9",
    "1/9"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "0",
    "1/4"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "3/8",
    "3/8",
    "1/4"
   ],
   [
    "0",
    "3/8",
    "3/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 56,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 90,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 95,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 79,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 83,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 58,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/8",
    "1/24"
   ],
   [
    "1/2",
    "1/3",
    "1/8",
    "1/24"
   ],
   [
    "0",
    "1/3",
    "1/8",
    "13/24"
   ],
   [
    "0",
    "0",
    "5/8",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 55,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/8",
    "1/24"
   ],
   [
    "1/2",
    "1/3",
    "1/8",
    "1/24"
   ],
   [
    "0",
    "1/3",
    "1/8",
    "13/24"
   ],
   [
    "0",
    "0",
    "5/8",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 81,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 77,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 61,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 72,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 101,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "1/2",
    "1/6",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "2/3",
    "1/4",
    "1/12"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "3/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 81,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/2",
    "0",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 36,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "1/2",
    "1/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "5/8",
    "1/8",
    "1/4"
   ],
   [
    "0",
    "1/8",
    "5/8",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    0,
    2,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    0,
    3,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "5/12",
    "0"
   ],
   [
    "1/4",
    "0",
    "7/12",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ],
   [
    "1/4",
    "1/3",
    "1/6",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 62,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "2/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "0",
    "2/3"
   ],
   [
    "0",
    "1/2",
    "1/6",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    0,
    3,
    1,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 59,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "0",
    "2/3"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/8",
    "5/24"
   ],
   [
    "1/2",
    "0",
    "1/8",
    "3/8"
   ],
   [
    "0",
    "2/3",
    "1/8",
    "5/24"
   ],
   [
    "0",
    "1/6",
    "5/8",
    "5/24"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 13,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/8",
    "5/24"
   ],
   [
    "1/2",
    "0",
    "1/8",
    "3/8"
   ],
   [
    "0",
    "2/3",
    "1/8",
    "5/24"
   ],
   [
    "0",
    "1/6",
    "5/8",
    "5/24"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/12",
    "1/12"
   ],
   [
    "1/3",
    "0",
    "1/4",
    "5/12"
   ],
   [
    "1/3",
    "1/2",
    "1/12",
    "1/12"
   ],
   [
    "0",
    "0",
    "7/12",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 50,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 24,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 55,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 48,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/3",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "5/12",
    "0"
   ],
   [
    "1/4",
    "0",
    "7/12",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "5/12",
    "0"
   ],
   [
    "1/4",
    "0",
    "7/12",
    "1/6"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 54,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/6",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 14,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 11,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "0",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "1/2",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 19,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/8",
    "1/2",
    "0",
    "1/8"
   ],
   [
    "3/8",
    "0",
    "1/4",
    "3/8"
   ],
   [
    "1/4",
    "1/2",
    "1/8",
    "1/8"
   ],
   [
    "0",
    "0",
    "5/8",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "2/5",
    "1/2",
    "1/10",
    "0"
   ],
   [
    "2/5",
    "0",
    "3/10",
    "3/10"
   ],
   [
    "1/5",
    "1/2",
    "3/10",
    "0"
   ],
   [
    "0",
    "0",
    "3/10",
    "7/10"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 82,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 70,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 54,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 39,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/6",
    "1/3",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 61,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 70,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/6",
    "1/3",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 125,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 79,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "7/18",
    "5/18"
   ],
   [
    "0",
    "1/2",
    "2/9",
    "5/18"
   ],
   [
    "1/3",
    "0",
    "7/18",
    "5/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 112,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 57,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 88,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 78,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 106,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 68,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/9",
    "1/3",
    "2/9"
   ],
   [
    "0",
    "4/9",
    "0",
    "5/9"
   ],
   [
    "1/3",
    "1/9",
    "1/3",
    "2/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 96,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "1/4",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/4",
    "5/12"
   ],
   [
    "0",
    "7/12",
    "1/4",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/4",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 72,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/18",
    "1/2",
    "2/9",
    "0"
   ],
   [
    "5/18",
    "0",
    "7/18",
    "1/3"
   ],
   [
    "1/6",
    "1/2",
    "0",
    "1/3"
   ],
   [
    "5/18",
    "0",
    "7/18",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 23,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "3/8",
    "1/4",
    "3/8"
   ],
   [
    "0",
    "3/8",
    "1/4",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "3/8",
    "1/4",
    "3/8"
   ],
   [
    "0",
    "3/8",
    "1/4",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 76,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/18",
    "1/2",
    "2/9",
    "0"
   ],
   [
    "5/18",
    "0",
    "7/18",
    "1/3"
   ],
   [
    "1/6",
    "1/2",
    "0",
    "1/3"
   ],
   [
    "5/18",
    "0",
    "7/18",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 78,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 36,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 67,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 60,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 75,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 85,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/4",
    "1/4"
   ],
   [
    "1/3",
    "1/6",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "1/2",
    "1/4",
    "1/4"
   ],
   [
    "1/3",
    "1/6",
    "1/4",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 76,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "7/18",
    "5/18"
   ],
   [
    "0",
    "1/2",
    "2/9",
    "5/18"
   ],
   [
    "1/3",
    "0",
    "7/18",
    "5/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 77,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "2/3",
    "0",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "2/3",
    "0",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 10,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/2",
    "0",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "0",
    "1/3"
   ],
   [
    "0",
    "1/6",
    "1/2",
    "1/3"
   ],
   [
    "0",
    "1/6",
    "1/2",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 45,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 50,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "2/3",
    "0",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "2/3",
    "0",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 71,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 49,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 72,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 58,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 70,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 25,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 119,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 81,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 133,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 95,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 70,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 83,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/6",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "1/3",
    "2/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "0",
    "5/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 64,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 69,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 55,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "3/4",
    "0",
    "0"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ],
   [
    "1/4",
    "1/12",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 131,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/6",
    "1/3",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 55,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 137,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/2",
    "3/8"
   ],
   [
    "0",
    "5/8",
    "0",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 84,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/2",
    "3/8"
   ],
   [
    "0",
    "5/8",
    "0",
    "3/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/3",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "0",
    "2/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 46,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "1/4",
    "1/6",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "2/3",
    "0",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 50,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ],
   [
    "1/4",
    "1/6",
    "1/4",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    2,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "2/3",
    "0",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ],
   [
    "0",
    "1/3",
    "1/3",
    "1/3"
   ],
   [
    "1/3",
    "0",
    "1/3",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    1,
    3,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/18",
    "1/9"
   ],
   [
    "1/3",
    "0",
    "0",
    "2/3"
   ],
   [
    "1/3",
    "1/2",
    "1/18",
    "1/9"
   ],
   [
    "0",
    "0",
    "8/9",
    "1/9"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 29,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 20,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 39,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 34,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 44,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 48,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 28,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    1,
    2,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 33,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "1/2",
    "1/6",
    "1/3"
   ],
   [
    "0",
    "1/2",
    "1/6",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 76,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 56,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 67,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "1/3",
    "0",
    "1/2",
    "1/6"
   ],
   [
    "1/3",
    "1/2",
    "0",
    "1/6"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 22,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "5/24",
    "1/8"
   ],
   [
    "1/2",
    "0",
    "3/8",
    "1/8"
   ],
   [
    "0",
    "2/3",
    "5/24",
    "1/8"
   ],
   [
    "0",
    "1/6",
    "5/24",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 21,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "5/24",
    "1/8"
   ],
   [
    "1/2",
    "0",
    "3/8",
    "1/8"
   ],
   [
    "0",
    "2/3",
    "5/24",
    "1/8"
   ],
   [
    "0",
    "1/6",
    "5/24",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 35,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 61,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "1/6",
    "1/2"
   ],
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    1,
    3,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 30,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "0",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ],
   [
    "0",
    "7/12",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 41,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "0",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ],
   [
    "0",
    "7/12",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 18,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 26,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 50,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/3",
    "1/6"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 70,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 83,
  "worst_t": "1/2",
  "worst_P": [
   [
    "5/12",
    "1/3",
    "0",
    "1/4"
   ],
   [
    "5/12",
    "0",
    "1/3",
    "1/4"
   ],
   [
    "1/12",
    "1/3",
    "1/3",
    "1/4"
   ],
   [
    "1/12",
    "1/3",
    "1/3",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 40,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "1/2",
    "0"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 68,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "5/12",
    "0",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ],
   [
    "0",
    "7/12",
    "1/6",
    "1/4"
   ],
   [
    "1/3",
    "0",
    "5/12",
    "1/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 77,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "5/18",
    "7/18"
   ],
   [
    "0",
    "1/2",
    "5/18",
    "2/9"
   ],
   [
    "1/3",
    "0",
    "5/18",
    "7/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 54,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/6",
    "1/3",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 94,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 92,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/6",
    "1/3",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 84,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 78,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 93,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 64,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 68,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 70,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 132,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 88,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/8",
    "1/8"
   ],
   [
    "1/2",
    "0",
    "3/8",
    "1/8"
   ],
   [
    "0",
    "3/4",
    "1/8",
    "1/8"
   ],
   [
    "0",
    "0",
    "3/8",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 116,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 16,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 31,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    0,
    1,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 79,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    0,
    3,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 77,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/2",
    "1/6",
    "0"
   ],
   [
    "1/3",
    "0",
    "5/18",
    "7/18"
   ],
   [
    "0",
    "1/2",
    "5/18",
    "2/9"
   ],
   [
    "1/3",
    "0",
    "5/18",
    "7/18"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    1,
    0,
    3
   ]
  ],
  "types": 4,
  "num_vertices": 80,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    1,
    3,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 103,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 106,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    2,
    3,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 122,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "1/2",
    "5/24",
    "1/6",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ],
   [
    "0",
    "5/24",
    "2/3",
    "1/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    1,
    3,
    2,
    0
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    0,
    3,
    2,
    1
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/3",
    "1/6"
   ],
   [
    "1/3",
    "1/6",
    "1/3",
    "1/6"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 68,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 53,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "0",
    "1/3",
    "13/24",
    "1/8"
   ],
   [
    "0",
    "0",
    "3/8",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 54,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/12",
    "1/6"
   ],
   [
    "1/4",
    "1/2",
    "1/12",
    "1/6"
   ],
   [
    "0",
    "0",
    "5/6",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 39,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/12",
    "1/6"
   ],
   [
    "1/4",
    "1/2",
    "1/12",
    "1/6"
   ],
   [
    "0",
    "0",
    "5/6",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 43,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 112,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/24",
    "1/3",
    "1/8"
   ],
   [
    "0",
    "13/24",
    "1/3",
    "1/8"
   ],
   [
    "1/2",
    "1/24",
    "1/3",
    "1/8"
   ],
   [
    "0",
    "3/8",
    "0",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "5/8",
    "1/3",
    "1/24"
   ],
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "1/8",
    "0",
    "7/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 82,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/12",
    "1/6"
   ],
   [
    "1/4",
    "1/2",
    "1/12",
    "1/6"
   ],
   [
    "0",
    "0",
    "5/6",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 53,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "5/8",
    "1/4",
    "1/8"
   ],
   [
    "1/2",
    "1/8",
    "1/4",
    "1/8"
   ],
   [
    "0",
    "1/8",
    "1/4",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 38,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "5/8",
    "1/3",
    "1/24"
   ],
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "1/8",
    "0",
    "7/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "5/8",
    "1/3",
    "1/24"
   ],
   [
    "1/2",
    "1/8",
    "1/3",
    "1/24"
   ],
   [
    "0",
    "1/8",
    "0",
    "7/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 119,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 51,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 101,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/12",
    "1/6"
   ],
   [
    "1/4",
    "1/2",
    "1/12",
    "1/6"
   ],
   [
    "0",
    "0",
    "5/6",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 60,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/12",
    "1/6"
   ],
   [
    "1/4",
    "1/2",
    "1/12",
    "1/6"
   ],
   [
    "0",
    "0",
    "5/6",
    "1/6"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 27,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ],
   [
    "1/4",
    "0",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    2,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 32,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "0",
    "1/2",
    "1/4"
   ],
   [
    "1/4",
    "0",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 62,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 103,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "0",
    "1/3",
    "13/24",
    "1/8"
   ],
   [
    "0",
    "0",
    "3/8",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 42,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 54,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 75,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/3",
    "1/6",
    "1/2",
    "0"
   ],
   [
    "1/3",
    "1/6",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 52,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 91,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 92,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 74,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 58,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 67,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 67,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 105,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "0",
    "1/3",
    "13/24",
    "1/8"
   ],
   [
    "0",
    "0",
    "3/8",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 86,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 87,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 146,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "1/2",
    "1/3",
    "1/24",
    "1/8"
   ],
   [
    "0",
    "1/3",
    "13/24",
    "1/8"
   ],
   [
    "0",
    "0",
    "3/8",
    "5/8"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 87,
  "worst_t": "1/2",
  "worst_P": [
   [
    "7/8",
    "0",
    "0",
    "1/8"
   ],
   [
    "1/8",
    "3/4",
    "0",
    "1/8"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    1,
    3,
    0
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 75,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/4",
    "0"
   ],
   [
    "1/4",
    "1/2",
    "1/4",
    "0"
   ],
   [
    "0",
    "1/2",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "1",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    0,
    3,
    2
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 37,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "1",
    "0",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 83,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    1,
    3
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 68,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "1/3",
    "1/3",
    "1/3",
    "0"
   ],
   [
    "0",
    "0",
    "0",
    "1"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 179,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 86,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 141,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 130,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 80,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 113,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "1/3",
    "1/4",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 196,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "1/12",
    "1/6",
    "0"
   ],
   [
    "0",
    "7/12",
    "5/12",
    "0"
   ],
   [
    "0",
    "1/12",
    "5/12",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 76,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "1/8",
    "1/8",
    "0"
   ],
   [
    "0",
    "5/8",
    "3/8",
    "0"
   ],
   [
    "0",
    "1/8",
    "3/8",
    "1/2"
   ],
   [
    "1/4",
    "1/8",
    "1/8",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 186,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    1,
    2,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 139,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "0",
    "1/2",
    "1/2"
   ],
   [
    "0",
    "1/4",
    "1/4",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 145,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "0",
    "1/4",
    "0"
   ],
   [
    "0",
    "5/8",
    "3/8",
    "0"
   ],
   [
    "0",
    "1/8",
    "3/8",
    "1/2"
   ],
   [
    "1/4",
    "1/4",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 95,
  "worst_t": "1/2",
  "worst_P": [
   [
    "3/4",
    "1/8",
    "1/8",
    "0"
   ],
   [
    "0",
    "5/8",
    "3/8",
    "0"
   ],
   [
    "0",
    "1/8",
    "3/8",
    "1/2"
   ],
   [
    "1/4",
    "1/8",
    "1/8",
    "1/2"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    0,
    3
   ],
   [
    2,
    3,
    1,
    0
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 179,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1",
    "0",
    "0",
    "0"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/4",
    "1/2",
    "1/4"
   ],
   [
    "0",
    "1/4",
    "0",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 306,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "2/3",
    "1/6",
    "1/6"
   ],
   [
    "0",
    "0",
    "2/3",
    "1/3"
   ],
   [
    "1/2",
    "1/6",
    "0",
    "1/3"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    0,
    2,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 190,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/12",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/12",
    "0",
    "11/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    1,
    0,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 212,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/12",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/12",
    "0",
    "11/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 156,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/6",
    "1/3",
    "0"
   ],
   [
    "0",
    "2/3",
    "1/3",
    "0"
   ],
   [
    "1/2",
    "1/12",
    "1/3",
    "1/12"
   ],
   [
    "0",
    "1/12",
    "0",
    "11/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    2,
    3,
    0
   ],
   [
    2,
    3,
    0,
    1
   ],
   [
    3,
    0,
    1,
    2
   ]
  ],
  "types": 4,
  "num_vertices": 375,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "1/3",
    "1/3",
    "1/12"
   ],
   [
    "1/4",
    "0",
    "1/3",
    "5/12"
   ],
   [
    "1/4",
    "1/3",
    "0",
    "5/12"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    0,
    3,
    1
   ],
   [
    3,
    2,
    1,
    0
   ]
  ],
  "types": 4,
  "num_vertices": 116,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "1/4",
    "1/4",
    "0"
   ],
   [
    "0",
    "3/4",
    "1/4",
    "0"
   ],
   [
    "1/2",
    "0",
    "1/4",
    "1/4"
   ],
   [
    "0",
    "0",
    "1/4",
    "3/4"
   ]
  ],
  "violations": []
 },
 {
  "profile": [
   [
    0,
    1,
    2,
    3
   ],
   [
    1,
    3,
    0,
    2
   ],
   [
    2,
    1,
    0,
    3
   ],
   [
    3,
    2,
    0,
    1
   ]
  ],
  "types": 4,
  "num_vertices": 172,
  "worst_t": "1/2",
  "worst_P": [
   [
    "1/2",
    "0",
    "1/2",
    "0"
   ],
   [
    "0",
    "1/2",
    "0",
    "1/2"
   ],
   [
    "0",
    "1/2",
    "1/2",
    "0"
   ],
   [
    "1/2",
    "0",
    "0",
    "1/2"
   ]
  ],
  "violations": []
 }
]

==> anc/code/results/n5_2111_merged_summary.json <==
{
 "chunks_done": 2709,
 "chunks_total": 2709,
 "missing": [],
 "n_missing": 0,
 "orbits": 270819,
 "vertices": 211748500,
 "vmax": 11910,
 "max_t": 0.5000000000000209,
 "exact": 211748500,
 "violations": 0,
 "by_host": {
  "local": 318,
  "server": 2390,
  "recover": 1
 }
}


==> anc/code/results/rule_ps_n4.json <==
{
 "n": 4,
 "rule": "ps",
 "orbits": 762,
 "skipped_le2types": 40,
 "checked": 722,
 "max_t": 0.5000000000000001,
 "violations": [],
 "hist": {
  "<= 0.25": 60,
  "<= 0.3333333333333333": 72,
  "<= 0.4": 72,
  "<= 0.45": 96,
  "<= 0.5": 722
 },
 "hardest": [
  [
   0.5000000000000001,
   [
    0,
    1,
    9,
    23
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    9,
    22
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    9,
    21
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    9,
    20
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    9,
    19
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    9,
    18
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    8,
    23
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    8,
    22
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    8,
    21
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    8,
    20
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    8,
    19
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    8,
    18
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    6,
    23
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    6,
    22
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    6,
    21
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    6,
    20
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    6,
    19
   ]
  ],
  [
   0.5000000000000001,
   [
    0,
    1,
    6,
    18
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    14,
    16
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    21
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    17
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    16
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    15
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    14
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    13
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    11,
    12
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    21
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    20
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    17
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    16
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    15
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    14
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    13
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    10,
    12
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    23
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    21
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    20
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    17
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    16
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    15
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    14
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    13
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    9,
    12
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    23
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    22
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    21
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    20
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    17
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    16
   ]
  ],
  [
   0.5,
   [
    0,
    5,
    8,
    15
   ]
  ]
 ],
 "seconds": 0.9741754531860352
}

==> anc/code/results/rule_ps_n5.json <==
{
 "n": 5,
 "rule": "ps",
 "orbits": 1876255,
 "skipped_le2types": 239,
 "checked": 1876016,
 "max_t": 0.5,
 "violations": [],
 "hist": {
  "<= 0.25": 66360,
  "<= 0.3333333333333333": 111144,
  "<= 0.4": 149040,
  "<= 0.45": 285480,
  "<= 0.5": 1876016
 },
 "hardest": [
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    88
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    87
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    86
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    85
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    84
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    81
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    41,
    80
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    88
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    87
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    86
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    85
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    84
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    81
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    40,
    80
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    88
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    87
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    86
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    85
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    84
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    81
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    21,
    37,
    80
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    88
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    87
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    86
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    85
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    84
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    81
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    41,
    80
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    88
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    87
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    86
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    85
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    84
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    81
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    40,
    80
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    88
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    87
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    86
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    85
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    84
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    81
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    20,
    37,
    80
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    18,
    41,
    89
   ]
  ],
  [
   0.4938271604938272,
   [
    0,
    2,
    18,
    41,
    88
   ]
  ]
 ],
 "seconds": 1022.463449716568
}

==> anc/code/results/rule_ps_n5_exact.json <==
{
 "n": 5,
 "rule": "ps",
 "orbits_total": 1876255,
 "orbits_run": 1876255,
 "skipped_le2types": 239,
 "certified_exact": 1876016,
 "borderline_float": 1561882,
 "nonborderline_float": 314134,
 "full_lp_fallbacks": 0,
 "max_t_exact": "1/2",
 "max_t_exact_nonborderline": "40/81",
 "t_le_quarter": 66360,
 "failures": [],
 "seconds_this_session": 448.22967767715454,
 "workers": 10
}

==> anc/code/results/typed_n4_2-1-1.json <==
{
 "summary": {
  "n": 4,
  "pattern": [
   2,
   1,
   1
  ],
  "orbits_total": 253,
  "checked": 253,
  "violations": 0,
  "max_t": 0.5000000000000002,
  "vertices_total": 4863,
  "vertices_max": 60,
  "exact_rechecks": 4863,
  "seconds": 6.618633508682251
 },
 "bad": []
}

==> anc/code/results/typed_n5_2-1-1-1_sample3000.json <==
{
 "summary": {
  "n": 5,
  "pattern": [
   2,
   1,
   1,
   1
  ],
  "orbits_total": 273819,
  "checked": 3000,
  "violations": 0,
  "max_t": 0.5000000000000141,
  "vertices_total": 2231702,
  "vertices_max": 9959,
  "exact_rechecks": 2231702,
  "seconds": 2589.705500125885
 },
 "bad": []
}

==> anc/code/results/typed_n5_2-2-1.json <==
{
 "summary": {
  "n": 5,
  "pattern": [
   2,
   2,
   1
  ],
  "orbits_total": 7021,
  "checked": 7021,
  "violations": 0,
  "max_t": 0.5000000000000072,
  "vertices_total": 937832,
  "vertices_max": 529,
  "exact_rechecks": 937832,
  "seconds": 1122.190099954605
 },
 "bad": []
}

==> anc/code/results/typed_n5_3-1-1.json <==
{
 "summary": {
  "n": 5,
  "pattern": [
   3,
   1,
   1
  ],
  "orbits_total": 7021,
  "checked": 7021,
  "violations": 0,
  "max_t": 0.5000000000000049,
  "vertices_total": 661039,
  "vertices_max": 403,
  "exact_rechecks": 661039,
  "seconds": 936.4307239055634
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part0of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7173,
  "violations": 0,
  "max_t": 0.5000000000000182,
  "vertices_total": 4331473,
  "vertices_max": 2456,
  "exact_rechecks": 4331473,
  "seconds": 6976.674823760986
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part10of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.500000000000019,
  "vertices_total": 4283775,
  "vertices_max": 2699,
  "exact_rechecks": 4283775,
  "seconds": 25116.12737417221
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part11of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000139,
  "vertices_total": 4219734,
  "vertices_max": 2329,
  "exact_rechecks": 4219734,
  "seconds": 25233.192937374115
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part1of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7173,
  "violations": 0,
  "max_t": 0.5000000000000194,
  "vertices_total": 4153186,
  "vertices_max": 2318,
  "exact_rechecks": 4153186,
  "seconds": 6234.929461956024
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part2of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7173,
  "violations": 0,
  "max_t": 0.5000000000000223,
  "vertices_total": 4271609,
  "vertices_max": 2476,
  "exact_rechecks": 4271609,
  "seconds": 25327.788289546967
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part3of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000341,
  "vertices_total": 4194934,
  "vertices_max": 2671,
  "exact_rechecks": 4194934,
  "seconds": 25015.02197098732
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part4of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.50000000000005,
  "vertices_total": 4326409,
  "vertices_max": 2385,
  "exact_rechecks": 4326409,
  "seconds": 25527.497269392014
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part5of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000137,
  "vertices_total": 4206403,
  "vertices_max": 2617,
  "exact_rechecks": 4206403,
  "seconds": 24932.786692857742
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part6of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000141,
  "vertices_total": 4375006,
  "vertices_max": 2669,
  "exact_rechecks": 4375006,
  "seconds": 25688.58246254921
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part7of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000127,
  "vertices_total": 4078569,
  "vertices_max": 3140,
  "exact_rechecks": 4078569,
  "seconds": 25298.078558444977
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part8of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000392,
  "vertices_total": 4251325,
  "vertices_max": 2487,
  "exact_rechecks": 4251325,
  "seconds": 25128.459714889526
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_part9of12.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 7172,
  "violations": 0,
  "max_t": 0.5000000000000288,
  "vertices_total": 4141116,
  "vertices_max": 2502,
  "exact_rechecks": 4141116,
  "seconds": 24725.137983083725
 },
 "bad": []
}

==> anc/code/results/typed_n6_2-2-2_sample300.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   2,
   2,
   2
  ],
  "orbits_total": 86067,
  "checked": 300,
  "violations": 0,
  "max_t": 0.5000000000000115,
  "vertices_total": 180206,
  "vertices_max": 2013,
  "exact_rechecks": 180206,
  "seconds": 380.07210659980774
 },
 "bad": []
}

==> anc/code/results/typed_n6_4-1-1_sample300.json <==
{
 "summary": {
  "n": 6,
  "pattern": [
   4,
   1,
   1
  ],
  "orbits_total": 258121,
  "checked": 300,
  "violations": 0,
  "max_t": 0.5000000000000071,
  "vertices_total": 148771,
  "vertices_max": 1833,
  "exact_rechecks": 148771,
  "seconds": 366.78892612457275
 },
 "bad": []
}

==> anc/code/run_exhaustive.py <==
"""Exhaustive vertex check: for every profile orbit (n agents), enumerate the exact vertices of the
SD-EF polytope and compute t*(P) = min over decompositions of the max pairwise envy probability.

Usage: python run_exhaustive.py 4 [--workers 22]
Writes results/exhaustive_n{n}.json
"""
import argparse
import json
import os
import time
from fractions import Fraction
from multiprocessing import Pool

from decef import DecLP, exact_min_max_envy, profile_orbits, sdef_vertices

TOL = 1e-7


def frac_str(P):
    return [[str(x) for x in row] for row in P]


def work(profile):
    L = DecLP(profile)
    V = sdef_vertices(profile)
    worst, worst_P = -1.0, None
    bad = []
    for P in V:
        t, _ = L.solve(P)
        if t > worst:
            worst, worst_P = t, P
        if t > 0.5 - TOL:  # borderline or violating: certify exactly
            te, _ = exact_min_max_envy(profile, P)
            if te > Fraction(1, 2):
                bad.append({"P": frac_str(P), "t_exact": str(te)})
    te_worst, _ = exact_min_max_envy(profile, worst_P)
    return {
        "profile": profile,
        "types": len(set(profile)),
        "num_vertices": len(V),
        "worst_t": str(te_worst),
        "worst_P": frac_str(worst_P),
        "violations": bad,
    }


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--workers", type=int, default=max(1, os.cpu_count() - 2))
    args = ap.parse_args()
    orbits = profile_orbits(args.n)
    print(f"n={args.n}: {len(orbits)} profile orbits", flush=True)
    t0 = time.time()
    out = []
    with Pool(args.workers) as pool:
        for k, r in enumerate(pool.imap_unordered(work, orbits, chunksize=1)):
            out.append(r)
            if r["violations"]:
                print("VIOLATION", r["profile"], r["violations"][0], flush=True)
            if (k + 1) % 50 == 0:
                print(f"  {k + 1}/{len(orbits)}  {time.time() - t0:.0f}s", flush=True)
    out.sort(key=lambda r: r["profile"])
    os.makedirs("results", exist_ok=True)
    with open(f"results/exhaustive_n{args.n}.json", "w") as f:
        json.dump(out, f, indent=1)
    worst = max(out, key=lambda r: Fraction(r["worst_t"]))
    nviol = sum(bool(r["violations"]) for r in out)
    print(f"done in {time.time() - t0:.0f}s; profiles with violations: {nviol}/{len(out)}")
    print("max t* =", worst["worst_t"], "at", worst["profile"])
    print("vertices: max", max(r["num_vertices"] for r in out),
          "total", sum(r["num_vertices"] for r in out))


if __name__ == "__main__":
    main()


==> anc/code/run_rule_exhaustive.py <==
"""Exhaustive check that the output of a rule (PS by default) is EF-decomposable, over all
profile orbits for n agents (practical for n <= 5).  Floating-point LP (HiGHS) screens; every
profile with float t* > 1/2 - 1e-7 gets an exact rational certificate (decef.certify_half).

Usage: python run_rule_exhaustive.py 5 [--rule ps] [--workers 12]
Writes results/rule_{rule}_n{n}.json (summary + the hardest profiles).
"""
import argparse
import itertools
import json
import os
import time
from fractions import Fraction
from multiprocessing import Pool

import numpy as np

from decef import DecLP, certify_half, perms, probabilistic_serial

RULES = {"ps": probabilistic_serial}


def orbit_codes_for_first(args):
    """All canonical orbit codes whose multiset (containing the identity) has second-smallest
    element b; perms are indexed 0..K-1 with index 0 = identity."""
    n, b = args
    S = perms(n)
    K = len(S)
    idx = {s: k for k, s in enumerate(S)}
    inv = [None] * K
    for k, s in enumerate(S):
        v = [0] * n
        for pos, o in enumerate(s):
            v[o] = pos
        inv[k] = v
    # comp[a][x] = index of perm x after relabelling objects so that perm a becomes identity
    comp = [[idx[tuple(inv[a][o] for o in S[x])] for x in range(K)] for a in range(K)]
    out = set()
    for rest in itertools.combinations_with_replacement(range(b, K), n - 2):
        prof = (0, b) + rest
        best = None
        for a in set(prof):
            c = tuple(sorted(comp[a][x] for x in prof))
            if best is None or c < best:
                best = c
        out.add(best)
    return out


def check(args):
    code, n, rule = args
    S = perms(n)
    profile = tuple(S[k] for k in code)
    if len(set(code)) <= 2:
        return code, None  # covered by Kawase et al., Theorem 2
    P = RULES[rule](profile)
    L = DecLP(profile)
    t, _ = L.solve(P)
    if t > 0.5 - 1e-7:  # borderline: exact rational certificate (or exact violation)
        te, _ = certify_half(profile, P, L)
        return code, ("EXACT", str(te))
    return code, t


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--rule", default="ps")
    ap.add_argument("--workers", type=int, default=12)
    args = ap.parse_args()
    n = args.n
    K = len(perms(n))
    t0 = time.time()
    orbits = set()
    with Pool(args.workers) as pool:
        for s in pool.imap_unordered(orbit_codes_for_first, [(n, b) for b in range(K)]):
            orbits |= s
    orbits = sorted(orbits)
    print(f"n={n}: {len(orbits)} profile orbits ({time.time() - t0:.0f}s)", flush=True)
    # checkpointed, resumable: chunk results appended to a JSONL file
    ckpt = f"results/rule_{args.rule}_n{n}_chunks.jsonl"
    done = {}
    if os.path.exists(ckpt):
        with open(ckpt) as f:
            for line in f:
                rec = json.loads(line)
                done[rec["chunk"]] = rec
    CH = 50000
    chunks = [orbits[s:s + CH] for s in range(0, len(orbits), CH)]
    with Pool(args.workers) as pool:
        for ci, chunk in enumerate(chunks):
            if ci in done:
                continue
            ts_c, viol_c, skipped_c, hard_c = [], [], 0, []
            for code, r in pool.imap_unordered(check, [(c, n, args.rule) for c in chunk],
                                               chunksize=256):
                if r is None:
                    skipped_c += 1
                elif isinstance(r, tuple):
                    if Fraction(r[1]) > Fraction(1, 2):
                        viol_c.append((code, r[1]))
                        print("VIOLATION", code, r[1], flush=True)
                    ts_c.append(float(Fraction(r[1])))
                else:
                    ts_c.append(r)
                    hard_c.append((r, code))
            hard_c = sorted(hard_c, reverse=True)[:50]
            rec = {"chunk": ci, "ts": ts_c, "viol": viol_c, "skipped": skipped_c, "hard": hard_c}
            with open(ckpt, "a") as f:
                f.write(json.dumps(rec) + "\n")
            done[ci] = rec
            print(f"  chunk {ci + 1}/{len(chunks)} {time.time() - t0:.0f}s "
                  f"max t* {max(ts_c, default=0):.9f}", flush=True)
    ts = [t for r in done.values() for t in r["ts"]]
    viol = [v for r in done.values() for v in r["viol"]]
    skipped = sum(r["skipped"] for r in done.values())
    hardest = [h for r in done.values() for h in r["hard"]]
    ts = np.array(ts)
    summary = {
        "n": n, "rule": args.rule, "orbits": len(orbits), "skipped_le2types": skipped,
        "checked": int(len(ts)), "max_t": float(ts.max()), "violations": viol,
        "hist": {f"<= {q}": int((ts <= q + 1e-9).sum()) for q in (0.25, 1 / 3, 0.4, 0.45, 0.5)},
        "hardest": sorted(hardest, reverse=True)[:50],
        "seconds": time.time() - t0,
    }
    os.makedirs("results", exist_ok=True)
    with open(f"results/rule_{args.rule}_n{n}.json", "w") as f:
        json.dump(summary, f, indent=1)
    print(json.dumps({k: v for k, v in summary.items() if k != "hardest"}, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/run_typed_exhaustive.py <==
"""Exact-vertex exhaustive check for profiles with few preference types.

For each profile orbit with a given multiplicity pattern (e.g. 3,1,1 for n = 5), enumerate the
exact vertices of the (type-reduced) SD-EF polytope and solve the min-max-envy LP at each
vertex.  Vertices with float t* > 1/2 - 1e-7 are re-solved in exact arithmetic.

Usage: python run_typed_exhaustive.py 5 3,1,1 [--workers 10] [--limit N --seed s]
"""
import argparse
import itertools
import json
import os
import random
import time
from fractions import Fraction
from multiprocessing import Pool

from decef import DecLP, canonical, certify_half, perms
from typed import typed_sdef_vertices


def orbits_for_pattern(n, mult):
    S = perms(n)
    ident = S[0]
    k = len(mult)
    seen = set()
    for rest in itertools.permutations(S[1:], k - 1):
        for pos in range(k):  # identity may take any multiplicity slot
            types = list(rest[:pos]) + [ident] + list(rest[pos:])
            prof = tuple(p for p, m in zip(types, mult) for _ in range(m))
            seen.add(canonical(prof))
    return sorted(seen)


def split_types(profile):
    types, mult = [], []
    for p in profile:
        if types and types[-1] == p:
            mult[-1] += 1
        else:
            types.append(p)
            mult.append(1)
    return types, mult


def work(profile):
    profile = tuple(sorted(profile))  # identical prefs adjacent
    types, mult = split_types(profile)
    V = typed_sdef_vertices(types, mult)
    L = DecLP(profile)
    worst = -1.0
    bad = []
    exact_checked = 0
    for P in V:
        t, _ = L.solve(P)
        worst = max(worst, t)
        if t > 0.5 - 1e-7:
            exact_checked += 1
            te, _ = certify_half(profile, P, L)
            if te > Fraction(1, 2):
                bad.append([[str(x) for x in r] for r in P])
    return {"profile": profile, "nv": len(V), "worst": worst, "bad": bad, "exact": exact_checked}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("pattern")
    ap.add_argument("--workers", type=int, default=10)
    ap.add_argument("--limit", type=int, default=None, help="random subsample of orbits")
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--part", type=int, default=None, help="process orbits[part::parts] only")
    ap.add_argument("--parts", type=int, default=1)
    args = ap.parse_args()
    mult = tuple(int(x) for x in args.pattern.split(","))
    assert sum(mult) == args.n
    t0 = time.time()
    orbits = orbits_for_pattern(args.n, mult)
    total = len(orbits)
    if args.limit and args.limit < total:
        orbits = random.Random(args.seed).sample(orbits, args.limit)
    if args.part is not None:
        orbits = orbits[args.part::args.parts]
    print(f"n={args.n} pattern={mult}: {total} orbits, checking {len(orbits)} "
          f"({time.time() - t0:.0f}s)", flush=True)
    res = []
    with Pool(args.workers) as pool:
        for k, r in enumerate(pool.imap_unordered(work, orbits, chunksize=2)):
            res.append(r)
            if r["bad"]:
                print("VIOLATION", r["profile"], r["bad"][0], flush=True)
            if (k + 1) % 1000 == 0:
                print(f"  {k + 1}/{len(orbits)} {time.time() - t0:.0f}s", flush=True)
    summary = {
        "n": args.n, "pattern": mult, "orbits_total": total, "checked": len(res),
        "violations": sum(bool(r["bad"]) for r in res),
        "max_t": max(r["worst"] for r in res),
        "vertices_total": sum(r["nv"] for r in res),
        "vertices_max": max(r["nv"] for r in res),
        "exact_rechecks": sum(r["exact"] for r in res),
        "seconds": time.time() - t0,
    }
    os.makedirs("results", exist_ok=True)
    tag = "-".join(map(str, mult)) + (f"_sample{args.limit}" if args.limit else "")
    if args.part is not None:
        tag += f"_part{args.part}of{args.parts}"
    with open(f"results/typed_n{args.n}_{tag}.json", "w") as f:
        json.dump({"summary": summary, "bad": [r for r in res if r["bad"]]}, f, indent=1)
    print(json.dumps(summary, indent=1))


if __name__ == "__main__":
    main()


==> anc/code/theory_approx/adv_maxent.py <==
"""Adversarial (hill-climbing) search for SD-EF matrices maximising the max pairwise envy of the
max-entropy decomposition.  Usage: python adv_maxent.py N --profiles 40 --steps 150 --seed 0
"""
import argparse
import json
import time
from multiprocessing import Pool

import numpy as np

from common import Ascent, Env, maxent_decomposition, random_profile


def me_envy(env, P):
    pi, err = maxent_decomposition(P.tolist(), env.S, env.A)
    if err > 1e-6:
        return -1.0
    return env.max_envy(pi)


def clean(x, n):
    P = np.clip(x.reshape(n, n), 0, None)
    P[P < 1e-9] = 0
    for _ in range(30):
        P /= P.sum(1, keepdims=True)
        P /= P.sum(0, keepdims=True)
    return P


def work(args):
    prof, steps, seed = args
    rng = np.random.default_rng(seed)
    asc = Ascent(prof)
    env = Env(prof)
    n = env.n
    V = [asc.best_response(rng.standard_normal(n * n)) for _ in range(15)]
    best, bx = -1, None
    # start from the best of several random points
    for _ in range(10):
        k = rng.integers(1, 4)
        idx = rng.choice(len(V), size=k, replace=False)
        w = rng.dirichlet(np.ones(k))
        x = sum(wi * V[i] for wi, i in zip(w, idx))
        e = me_envy(env, clean(x, n))
        if e > best:
            best, bx = e, x
    step = 0.3
    for _ in range(steps):
        v = V[rng.integers(len(V))] if rng.random() < 0.5 else asc.best_response(rng.standard_normal(n * n))
        s = step * rng.random()
        x = (1 - s) * bx + s * v
        e = me_envy(env, clean(x, n))
        if e > best:
            best, bx = e, x
        else:
            step = max(0.02, step * 0.97)
    return prof, best, clean(bx, n).tolist()


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("n", type=int)
    ap.add_argument("--profiles", type=int, default=40)
    ap.add_argument("--steps", type=int, default=150)
    ap.add_argument("--seed", type=int, default=0)
    ap.add_argument("--workers", type=int, default=4)
    a = ap.parse_args()
    rng = np.random.default_rng(a.seed)
    jobs = [(random_profile(a.n, rng), a.steps, a.seed * 1000 + k) for k in range(a.profiles)]
    t0 = time.time()
    out = []
    with Pool(a.workers) as pool:
        for prof, e, P in pool.imap_unordered(work, jobs):
            out.append({"profile": prof, "e": e, "P": P})
    out.sort(key=lambda r: -r["e"])
    print(f"n={a.n}: {len(out)} profiles, {time.time() - t0:.0f}s, top maxent envies:",
          [round(r["e"], 4) for r in out[:8]])
    with open(f"results_adv_maxent_n{a.n}_s{a.seed}.json", "w") as f:
        json.dump(out[:10], f)


==> anc/code/theory_approx/adv_twoplus_maxent.py <==
"""Hill-climb inside the SD-EF polytope of the (1,1,n-2) class to maximise the max envy of maxent."""
import sys, numpy as np
from twoplus import TwoPlus
from twoplus_maxent import sinkhorn_coupling, six
n = int(sys.argv[1]); trials = int(sys.argv[2]); rng = np.random.default_rng(int(sys.argv[3]))
worst = (0, None)
def val(tp, x):
    p, q = np.clip(x[:n], 0, None), np.clip(x[n:], 0, None)
    Q, err = sinkhorn_coupling(p, q, iters=3000, tol=1e-11)
    if err > 1e-7: return -1, None
    e = six(tp, Q); return max(e.values()), e
for tr in range(trials):
    ou, ov, oA = [tuple(int(v) for v in rng.permutation(n)) for _ in range(3)]
    tp = TwoPlus(n, ou, ov, oA)
    V = [tp.br(rng.standard_normal(2*n)) for _ in range(8)]
    V = [v for v in V if v is not None]
    if not V: continue
    x = V[0]; b, e = val(tp, x)
    step = 0.4
    for it in range(80):
        v = V[rng.integers(len(V))] if rng.random() < .5 else tp.br(rng.standard_normal(2*n))
        if v is None: continue
        s = step * rng.random(); x2 = (1-s)*x + s*v
        b2, e2 = val(tp, x2)
        if b2 > b: x, b, e = x2, b2, e2
        else: step = max(0.02, step*0.97)
    if b > worst[0]: worst = (b, (ou, ov, oA, np.round(x,4).tolist(), e))
print("n", n, "worst maxent envy (1,1,n-2) class:", worst[0]); print(worst[1])


==> anc/code/theory_approx/cert3.py <==
import numpy as np
from scipy.optimize import linprog
rng = np.random.default_rng(0)
np.set_printoptions(precision=4, suppress=True, linewidth=150)
def lp(n, v):
    vb = np.concatenate([[0], np.cumsum(v)])  # vb[k] = sum_{b<=k} v_b (1-indexed)
    a = np.arange(1, n+1)
    h = vb[a-1] - (1 - v) * (a - n/2)
    A1 = []; A2 = []
    for k in range(1, n):
        A1.append(-(np.array([1.0 if aa <= k else 0 for aa in a]) - vb[k]))           # -(ubar_k - vbar_k) <= 0
        g = np.array([(1.0 if aa <= k else 0)*(n-1-n*v[aa-1]) for aa in a]) + vb[k] - k*(1-v)
        A2.append(-g)
    res = linprog(h, A_ub=np.array(A1+A2), b_ub=np.zeros(2*(n-1)), A_eq=np.ones((1,n)), b_eq=[1], bounds=[(0,None)]*n, method='highs')
    return res
worst = 1e9
for t in range(20000):
    n = int(rng.integers(3, 9))
    v = rng.dirichlet(np.ones(n)*rng.choice([.2,1,5]))
    res = lp(n, v)
    if res.status == 0 and res.fun < worst:
        worst = res.fun; 
print("min of (3') slack over random v:", worst)
n=5; v = rng.dirichlet(np.ones(n))
res = lp(n, v); print(res.fun, res.x, "duals ineq:", res.ineqlin.marginals, "eq:", res.eqlin.marginals)


==> anc/code/theory_approx/cert3b.py <==
import numpy as np
from scipy.optimize import linprog
rng = np.random.default_rng(1)
def lp(n, v, useA2):
    vb = np.concatenate([[0], np.cumsum(v)]); a = np.arange(1, n+1)
    h = vb[a-1] - (1 - v) * (a - n/2)
    A = []
    for k in range(1, n):
        A.append(-(np.array([1.0 if aa <= k else 0 for aa in a]) - vb[k]))
        if useA2:
            g = np.array([(1.0 if aa <= k else 0)*(n-1-n*v[aa-1]) for aa in a]) + vb[k] - k*(1-v); A.append(-g)
    return linprog(h, A_ub=np.array(A), b_ub=np.zeros(len(A)), A_eq=np.ones((1,n)), b_eq=[1], bounds=[(0,None)]*n, method='highs')
for useA2 in (False, True):
    worst=1e9
    for t in range(20000):
        n=int(rng.integers(3,9)); v=rng.dirichlet(np.ones(n)*rng.choice([.2,1,5]))
        r=lp(n,v,useA2)
        if r.status==0: worst=min(worst,r.fun)
    print("useA2",useA2,"min slack",worst)


==> anc/code/theory_approx/cert3c.py <==
"""Find certificate for (3'): h_a >= sum_k lam_k([a<=k]-vbar_k) + sum_k mu_k g_{k,a} for all a, lam,mu>=0.
Solve feasibility LP in (lam, mu) for given v; print a few; try guesses."""
import numpy as np
from scipy.optimize import linprog
np.set_printoptions(precision=4, suppress=True, linewidth=160)
rng = np.random.default_rng(2)
def cert(n, v):
    vb = np.concatenate([[0], np.cumsum(v)]); a = np.arange(1, n+1)
    h = vb[a-1] - (1 - v) * (a - n/2)
    L = np.array([[ (1.0 if aa <= k else 0) - vb[k] for k in range(1,n)] for aa in a])  # n x (n-1)
    G = np.array([[ (1.0 if aa<=k else 0)*(n-1-n*v[aa-1]) + vb[k] - k*(1-v[aa-1]) for k in range(1,n)] for aa in a])
    M = np.hstack([L, G])  # need M @ [lam;mu] <= h
    res = linprog(np.ones(2*(n-1)), A_ub=M, b_ub=h, bounds=[(0,None)]*(2*(n-1)), method='highs')
    return res, h, L, G
for t in range(4):
    n = 5; v = rng.dirichlet(np.ones(n))
    res, h, L, G = cert(n, v)
    print("v", v, "status", res.status)
    if res.status == 0:
        lam, mu = res.x[:n-1], res.x[n-1:]
        print("  lam", lam, " mu", mu, " slack", h - np.hstack([L,G]) @ res.x)


==> anc/code/theory_approx/cert3d.py <==
import numpy as np
from scipy.optimize import linprog
rng = np.random.default_rng(3)
# fixed v, variables u; objective S(u) = sum_k u_k[(n-2k)(1-v_k) + 2 V_{k-1}] >= 0 ?
def lp(n, v, use_pq, use_pr):
    V = np.concatenate([[0], np.cumsum(v)]); k = np.arange(1, n+1)
    obj = (n - 2*k)*(1 - v) + 2*V[k-1]
    A = []
    for kk in range(1, n):
        ind = (k <= kk).astype(float)
        if use_pq: A.append(-(ind - V[kk]))   # ubar_k - vbar_k >= 0
        if use_pr: A.append(-(ind*(n-1-n*v) + V[kk] - kk*(1-v)))  # (n-1)ubar+vbar-n c_k - k(1-c) >= 0
    return linprog(obj, A_ub=np.array(A), b_ub=np.zeros(len(A)), A_eq=np.ones((1,n)), b_eq=[1], bounds=[(0,None)]*n, method='highs')
for flags in [(True,True),(False,True),(True,False)]:
    worst = 1e9
    for t in range(20000):
        n = int(rng.integers(3,9)); v = rng.dirichlet(np.ones(n)*rng.choice([.2,1,5]))
        r = lp(n, v, *flags)
        if r.status == 0: worst = min(worst, r.fun)
    print("p>=q:",flags[0]," p>=r:",flags[1]," min S =", worst)


==> anc/code/theory_approx/common.py <==
"""Shared helpers for the approximate Dec-EF experiments (theory_approx/).

Imports the (unmodified) project modules from the parent directory.
"""
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

import numpy as np  # noqa: E402

from decef import DecLP, envy_matrix, perm_matrix_cols, perms, rank_table  # noqa: E402,F401
from natural_decomps import greedy_bvn, maxent_decomposition  # noqa: E402,F401
from ascent import Ascent  # noqa: E402,F401


def random_profile(n, rng, types=None):
    S = perms(n)
    if types is None:
        return tuple(S[rng.integers(len(S))] for _ in range(n))
    base = [S[rng.integers(len(S))] for _ in range(types)]
    return tuple(base[i % types] for i in range(n))


class Env:
    """Per-profile cache: permutations, marginal map, envy indicator matrix."""

    def __init__(self, profile):
        self.profile = profile
        self.n = n = len(profile)
        self.S = perms(n)
        self.A = perm_matrix_cols(n, self.S)
        E = envy_matrix(profile, self.S)
        self.pairs = sorted(E)
        self.Emat = np.array([E[p] for p in self.pairs])
        self.idx = {s: k for k, s in enumerate(self.S)}
        self.rank = np.array(rank_table(profile))

    def envies(self, pi):
        return self.Emat @ pi

    def max_envy(self, pi):
        return float((self.Emat @ pi).max())

    def marg(self, pi):
        return (self.A @ pi).reshape(self.n, self.n)


def is_sdef(P, profile, tol=1e-9):
    n = len(profile)
    for i in range(n):
        for j in range(n):
            if i == j:
                continue
            acc = 0.0
            for o in profile[i]:
                acc += P[i][o] - P[j][o]
                if acc < -tol:
                    return False
    return True


def random_sdef(asc, rng, kind="mix"):
    """Random SD-EF matrix for the Ascent object's profile: a vertex or a mixture of vertices."""
    n = asc.n
    if kind == "vertex":
        x = asc.best_response(rng.standard_normal(n * n))
    else:
        k = int(rng.integers(2, 5))
        V = [asc.best_response(rng.standard_normal(n * n)) for _ in range(k)]
        w = rng.dirichlet(np.ones(k) * 0.7)
        x = sum(wi * v for wi, v in zip(w, V))
    P = np.clip(x.reshape(n, n), 0, None)
    P[P < 1e-11] = 0
    # re-normalise tiny drift (Sinkhorn, a few steps)
    for _ in range(50):
        P /= P.sum(1, keepdims=True)
        P /= P.sum(0, keepdims=True)
    return P


def symmetrize_rows(pi, P, env, tol=1e-9):
    """Average pi over all agent permutations g preserving the rows of P (P[g(i)] == P[i])."""
    import itertools
    n = env.n
    classes = []
    for i in range(n):
        for c in classes:
            if np.abs(P[c[0]] - P[i]).max() < tol:
                c.append(i)
                break
        else:
            classes.append([i])
    gens = [list(itertools.permutations(c)) for c in classes]
    out = np.zeros_like(pi)
    cnt = 0
    for combo in itertools.product(*gens):
        g = list(range(n))
        for c, img in zip(classes, combo):
            for a, b in zip(c, img):
                g[a] = b
        # agent i receives sigma(g(i))
        perm_idx = np.array([env.idx[tuple(s[g[i]] for i in range(n))] for s in env.S])
        out[perm_idx] += pi
        cnt += 1
    return out / cnt


==> anc/code/theory_approx/exp_circulant.py <==
"""Circulant family: P[i, i+k mod n] = lam_k (lam strictly decreasing), agent i ranks i, i+1, ..., i+n-1.

Checks: SD-EF; greedy BvN returns the n cyclic shifts; envy of i toward i-1 equals 1 - lam_0.
Also reports max-entropy and the optimal (LP) min-max envy.
"""
import numpy as np

from common import Env, DecLP, greedy_bvn, maxent_decomposition, is_sdef


def circulant(n, eps):
    lam = np.array([1.0 / n + eps * ((n - 1) / 2 - k) for k in range(n)])
    P = np.zeros((n, n))
    for i in range(n):
        for k in range(n):
            P[i, (i + k) % n] = lam[k]
    prof = tuple(tuple((i + k) % n for k in range(n)) for i in range(n))
    return P, prof, lam


if __name__ == "__main__":
    for n in range(3, 8):
        for eps in (1e-3, 0.02 / n):
            P, prof, lam = circulant(n, eps)
            assert is_sdef(P, prof)
            env = Env(prof)
            g = greedy_bvn(P.tolist(), env.S)
            supp = [env.S[k] for k in np.nonzero(g > 1e-12)[0]]
            e = env.envies(g)
            pair = env.pairs.index((1, 0))
            me, _ = maxent_decomposition(P.tolist(), env.S, env.A)
            t = DecLP(prof).solve(P)[0] if n <= 6 else float("nan")
            print(f"n={n} eps={eps:.4f}: greedy |supp|={len(supp)} max envy={e.max():.4f} "
                  f"(1-lam0={1 - lam[0]:.4f}, pair(1->0)={e[pair]:.4f}); maxent={env.max_envy(me):.4f}; "
                  f"opt t*={t:.4f}")


==> anc/code/theory_approx/gkps.py <==
"""Gandhi-Khuller-Parthasarathy-Srinivasan bipartite dependent rounding of a bistochastic matrix
(perfect-matching version).  Repeatedly find a cycle of fractional edges, push alternately by
+alpha/-alpha with prob beta/(alpha+beta) and -beta/+beta otherwise.  Marginals are preserved exactly
in expectation.  Cycle choice: 'random' (random walk) or 'lex' (deterministic DFS from smallest index).
"""
import numpy as np

EPS = 1e-12

def find_cycle(X, rng, mode):
    n = X.shape[0]
    frac = (X > EPS) & (X < 1 - EPS)
    rows = np.nonzero(frac.any(1))[0]
    if len(rows) == 0:
        return None
    start = rows[0] if mode == "lex" else rng.choice(rows)
    # walk: row -> col -> row ... alternating, until a vertex repeats
    path = [("r", int(start))]
    seen = {("r", int(start)): 0}
    prev = None
    while True:
        side, v = path[-1]
        if side == "r":
            nbrs = [c for c in np.nonzero(frac[v])[0] if ("c", int(c)) != prev]
            nxt = ("c", int(nbrs[0] if mode == "lex" else rng.choice(nbrs)))
        else:
            nbrs = [r for r in np.nonzero(frac[:, v])[0] if ("r", int(r)) != prev]
            nxt = ("r", int(nbrs[0] if mode == "lex" else rng.choice(nbrs)))
        prev = path[-1]
        if nxt in seen:
            cyc = path[seen[nxt]:] + [nxt]
            return cyc
        seen[nxt] = len(path)
        path.append(nxt)

def gkps_sample(P, rng, mode="random"):
    X = np.array(P, float).copy()
    while True:
        cyc = find_cycle(X, rng, mode)
        if cyc is None:
            break
        edges = []
        for (s1, v1), (s2, v2) in zip(cyc[:-1], cyc[1:]):
            r, c = (v1, v2) if s1 == "r" else (v2, v1)
            edges.append((r, c))
        plus, minus = edges[0::2], edges[1::2]
        a = min(min(1 - X[e] for e in plus), min(X[e] for e in minus))
        b = min(min(X[e] for e in plus), min(1 - X[e] for e in minus))
        if rng.random() < b / (a + b):
            for e in plus: X[e] += a
            for e in minus: X[e] -= a
        else:
            for e in plus: X[e] -= b
            for e in minus: X[e] += b
        X[X < EPS] = 0; X[X > 1 - EPS] = 1
    return tuple(int(np.argmax(X[i])) for i in range(X.shape[0]))

def gkps_distribution(P, env, samples, rng, mode="random"):
    pi = np.zeros(len(env.S))
    for _ in range(samples):
        pi[env.idx[gkps_sample(P, rng, mode)]] += 1
    return pi / samples


==> anc/code/theory_approx/gkps_lex_example.json <==
{"profile": [[2, 4, 0, 1, 3], [1, 2, 4, 3, 0], [2, 3, 4, 1, 0], [2, 1, 3, 0, 4], [4, 3, 0, 1, 2]], "P": [[0.1999999999999999, 0.06666666666666665, 0.3333333333333333, 0.06666666666666676, 0.3333333333333334], [0.20000000000000012, 0.39999999999999997, 0.0, 0.06666666666666665, 0.3333333333333333], [0.1999999999999999, 0.06666666666666667, 0.33333333333333337, 0.4000000000000001, 0.0], [0.1999999999999999, 0.06666666666666682, 0.3333333333333333, 0.39999999999999997, 0.0], [0.20000000000000012, 0.39999999999999997, 0.0, 0.06666666666666665, 0.3333333333333333]], "envy": 0.5220833333333333}

==> anc/code/theory_approx/icentric.py <==
"""Agent-centric problem: for a fixed agent i, minimise max_j Pr[i envies j] over ALL decompositions.

Reduction (exact): a decomposition restricted to the envy of agent i is described by pair couplings
Q^j (j != i) of (P_i, P_j) with zero diagonal and the consistency constraint
    sum_{j != i} Q^j[a, b] = P_i[a]   for all a != b
(given i gets a, every other object b is held by someone).  Conversely any such family is realised
by a decomposition (Birkhoff-decompose each conditional matrix R^(a)[j,b] = Q^j[a,b]/P_i[a]).
So min_j-max envy of i is a polynomial-size LP.
"""
import numpy as np
from scipy.optimize import linprog


def icentric_lp(P, prof, i):
    n = len(P)
    others = [j for j in range(n) if j != i]
    # variable index: (j, a, b) a != b
    idx = {}
    for j in others:
        for a in range(n):
            for b in range(n):
                if a != b:
                    idx[(j, a, b)] = len(idx)
    N = len(idx) + 1  # + t
    rk = {o: r for r, o in enumerate(prof[i])}
    Aeq, beq = [], []
    for j in others:
        for a in range(n):  # row sums of Q^j = P_i
            r = np.zeros(N)
            for b in range(n):
                if b != a:
                    r[idx[(j, a, b)]] = 1
            Aeq.append(r); beq.append(P[i][a])
        for b in range(n):  # column sums = P_j
            r = np.zeros(N)
            for a in range(n):
                if a != b:
                    r[idx[(j, a, b)]] = 1
            Aeq.append(r); beq.append(P[j][b])
    for a in range(n):
        for b in range(n):
            if a != b:
                r = np.zeros(N)
                for j in others:
                    r[idx[(j, a, b)]] = 1
                Aeq.append(r); beq.append(P[i][a])
    Aub, bub = [], []
    for j in others:
        r = np.zeros(N)
        for a in range(n):
            for b in range(n):
                if a != b and rk[b] < rk[a]:
                    r[idx[(j, a, b)]] = 1
        r[-1] = -1
        Aub.append(r); bub.append(0)
    c = np.zeros(N); c[-1] = 1
    res = linprog(c, A_ub=np.array(Aub), b_ub=bub, A_eq=np.array(Aeq), b_eq=beq,
                  bounds=[(0, None)] * (N - 1) + [(None, None)], method="highs")
    assert res.status == 0, res.message
    return res.fun


==> anc/code/theory_approx/kernel_dual.py <==
import numpy as np
from scipy.optimize import linprog
np.set_printoptions(precision=4, suppress=True, linewidth=160)
rng = np.random.default_rng(1)
def coeffs(w):
    n = len(w); s = np.zeros(n); t = np.zeros((n-1, n))
    for a in range(n):
        for c in range(n):
            if a == c: continue
            if a < c: s[a] += w[a,c]
            else: s[a] -= w[a,c]
    for k in range(1, n):
        for a in range(n):
            if a < k: t[k-1, a] = sum(w[a, c] for c in range(k, n))
            else: t[k-1, a] = -sum(w[a, c] for c in range(k))
    return s, t
def find_lambda(w):
    s, t = coeffs(w); n = len(w)
    # feasibility: t^T lam <= s, lam >= 0
    r = linprog(np.zeros(n-1), A_ub=t.T, b_ub=s, bounds=[(0,None)]*(n-1), method='highs')
    return r.status == 0, (r.x if r.status==0 else None), s, t
for kind in ["product", "additive"]:
    for trial in range(3):
        n = 5
        g = rng.random(n)
        w = np.outer(g,g) if kind=="product" else g[:,None]+g[None,:]
        np.fill_diagonal(w, 0)
        ok, lam, s, t = find_lambda(w)
        # try guess: lam_k = 1/ (Omega_k) * something
        Om = np.array([sum(w[a,c] for a in range(k) for c in range(k,n)) for k in range(1,n)])
        print(kind, "g=", g, "ok", ok, "lam", lam, " Omega", Om)
        if ok:
            # least-norm lambda with equality on as many as possible
            r = linprog(np.ones(n-1), A_ub=t.T, b_ub=s, bounds=[(0,None)]*(n-1), method='highs')
            print("   min-sum lam", r.x, " slack", s - t.T @ r.x)


==> anc/code/theory_approx/kernel_test.py <==
"""For symmetric kernel w >= 0 (zero diagonal), Q_ac ∝ u_a w_ac.  LP over u in simplex:
   minimise S(u) = sum_{a<c} (u_a-u_c) w_ac  s.t. T_k(u) = sum_{a<=k<c} (u_a-u_c) w_ac >= 0 for all k.
Report min S (should be >= 0 if 'dominance => no more than half envy' holds for this kernel)."""
import numpy as np
from scipy.optimize import linprog
rng = np.random.default_rng(0)
def minS(w):
    n = len(w)
    S = np.zeros(n); T = np.zeros((n-1, n))
    for a in range(n):
        for c in range(a+1, n):
            S[a] += w[a,c]; S[c] -= w[a,c]
            for k in range(a, c):
                T[k, a] += w[a,c]; T[k, c] -= w[a,c]
    r = linprog(S, A_ub=-T, b_ub=np.zeros(n-1), A_eq=np.ones((1,n)), b_eq=[1], bounds=[(0,None)]*n, method='highs')
    return r.fun
for kind in ["random", "product", "additive", "1-va-vc", "psd-rank2", "perm-minor"]:
    worst = 1e9
    for t in range(3000):
        n = int(rng.integers(3, 8))
        if kind == "random":
            w = rng.random((n,n)); w = w + w.T
        elif kind == "product":
            g = rng.random(n); w = np.outer(g, g)
        elif kind == "additive":
            g = rng.random(n); w = g[:,None] + g[None,:]
        elif kind == "1-va-vc":
            v = rng.dirichlet(np.ones(n)); w = 1 - v[:,None] - v[None,:]
        elif kind == "psd-rank2":
            g = rng.random(n); h = rng.random(n); w = np.outer(g,g) + np.outer(h,h)
        elif kind == "perm-minor":
            # K_ab = permanent of W restricted to the other n-2 agents and objects != a,b (n-2 random rows)
            import itertools
            m = n-2; Wr = rng.random((m, n)) ** 3
            w = np.zeros((n,n))
            for a in range(n):
                for b in range(n):
                    if a==b: continue
                    objs = [o for o in range(n) if o not in (a,b)]
                    w[a,b] = sum(np.prod([Wr[i, s[i]] for i in range(m)]) for s in itertools.permutations(objs))
        np.fill_diagonal(w, 0)
        worst = min(worst, minS(w))
    print(f"{kind:12s} min S = {worst:.3e}")


==> anc/code/theory_approx/kernel_test2.py <==
"""Least-squares-ranking monotonicity: solve L phi = -sigma (Laplacian of kernel w), check phi nondecreasing.
Equivalent to: S = sum_k lam_k T_k with lam = diff(phi) >= 0  (the 'kernel lemma')."""
import numpy as np
rng = np.random.default_rng(7)
def lam_of(w):
    n = len(w); L = np.diag(w.sum(1)) - w
    sig = np.array([sum(w[a,c]*np.sign(c-a) for c in range(n)) for a in range(n)])
    # sum_c w_ac (phi_c - phi_a) = sig_a  <=>  -L phi = sig
    phi = np.linalg.lstsq(-L, sig, rcond=None)[0]
    return np.diff(phi)
for kind, alphas in [("1-va-vc", [0.05, 0.2, 1, 5]), ("additive g>=0", [None]), ("product", [None])]:
    worst = 1e9
    for t in range(20000):
        n = int(rng.integers(3, 13))
        if kind == "1-va-vc":
            v = rng.dirichlet(np.ones(n) * rng.choice(alphas)); w = 1 - v[:,None] - v[None,:]
        elif kind.startswith("additive"):
            g = rng.random(n) ** rng.choice([1, 3, 6]); w = g[:,None] + g[None,:]
        else:
            g = rng.random(n) ** rng.choice([1, 3, 6]); w = np.outer(g, g)
        np.fill_diagonal(w, 0)
        if np.linalg.matrix_rank(np.diag(w.sum(1)) - w) < n - 1: continue
        worst = min(worst, lam_of(w).min())
    print(f"{kind:14s}: min lambda over 20000 random kernels (n=3..12) = {worst:.3e}")


==> anc/code/theory_approx/kernel_test3.py <==
import numpy as np, sympy as sp
from fractions import Fraction
from scipy.optimize import linprog
rng = np.random.default_rng(11)
def exact_lam(w):
    n = len(w)
    L = sp.Matrix(n, n, lambda a, c: (sum(w[a]) if a == c else -w[a][c]))
    sig = sp.Matrix(n, 1, lambda a, _: sum(w[a][c] * (1 if c > a else -1) for c in range(n) if c != a))
    # fix phi_0 = 0: solve rows 1..n-1 of (-L) phi = sig with phi_0 = 0
    A = (-L)[1:, 1:]; b = sig[1:, :]
    phi = [0] + list(A.LUsolve(b))
    return [phi[k+1] - phi[k] for k in range(n-1)]
def lp_min(w):
    n = len(w); S = np.zeros(n); T = np.zeros((n-1, n))
    for a in range(n):
        for c in range(a+1, n):
            S[a] += w[a][c]; S[c] -= w[a][c]
            for k in range(a, c): T[k, a] += w[a][c]; T[k, c] -= w[a][c]
    r = linprog(S, A_ub=-T, b_ub=np.zeros(n-1), A_eq=np.ones((1,n)), b_eq=[1], bounds=[(0,None)]*n, method='highs')
    return r.fun
neg = {"1-va-vc": 0, "additive": 0}; worstlp = {"1-va-vc": 0, "additive": 0}
for t in range(300):
    n = int(rng.integers(3, 8))
    for kind in neg:
        if kind == "1-va-vc":
            raw = rng.dirichlet(np.ones(n) * rng.choice([0.1, 0.5, 2]))
            v = [Fraction(int(x * 1000) + 1, 1) for x in raw]; s = sum(v); v = [x / s for x in v]
            w = [[(1 - v[a] - v[c]) if a != c else 0 for c in range(n)] for a in range(n)]
        else:
            g = [Fraction(int(rng.integers(0, 1000)) ** 2, 1000) for _ in range(n)]
            w = [[(g[a] + g[c]) if a != c else 0 for c in range(n)] for a in range(n)]
        lam = exact_lam([[sp.Rational(x.numerator, x.denominator) if isinstance(x, Fraction) else sp.Rational(x) for x in row] for row in w])
        if min(lam) < 0: neg[kind] += 1
        worstlp[kind] = min(worstlp[kind], lp_min([[float(x) for x in row] for row in w]))
print("exact: #kernels with some lambda<0:", neg, " LP min S (claim >=0):", worstlp)


==> anc/code/theory_approx/obl_ascent.py <==
"""Adversarial ascent for the oblivious value.

Fix, for each agent i, a set Orders[i] of strict orders.  Polytope F = {P bistochastic : for each i
and each order in Orders[i], row i SD-dominates all rows}.  On F, v(P) = min_pi max_{i, order, j}
Pr[i envies j] is convex (piecewise linear); ascend with dual best responses, then evaluate the TRUE
oblivious value (with the full compatible sets) at the final point.
Usage: python obl_ascent.py N K_orders_per_agent n_trials seed
"""
import sys

import numpy as np
from scipy.optimize import linprog

from common import perm_matrix_cols, perms
from oblivious import envy_rows, obl_value


class OblAscent:
    def __init__(self, orders):
        self.orders = orders
        n = self.n = len(orders)
        self.S = perms(n)
        self.A = perm_matrix_cols(n, self.S)
        rows = []
        for i in range(n):
            for od in orders[i]:
                for j in range(n):
                    if j != i:
                        rows.append(envy_rows(n, self.S, i, j, od))
        self.E = np.array(rows)
        G = []
        for i in range(n):
            for od in orders[i]:
                for j in range(n):
                    if j == i:
                        continue
                    for t in range(1, n):
                        g = np.zeros(n * n)
                        for o in od[:t]:
                            g[i * n + o] -= 1
                            g[j * n + o] += 1
                        G.append(g)
        self.G = np.array(G)
        Aeq = []
        for i in range(n):
            a = np.zeros(n * n); a[i * n:(i + 1) * n] = 1; Aeq.append(a)
        for o in range(n):
            a = np.zeros(n * n); a[o::n] = 1; Aeq.append(a)
        self.Aeq = np.array(Aeq)

    def value(self, x):
        K = len(self.S)
        c = np.zeros(K + 1); c[-1] = 1
        Aeq = np.hstack([self.A, np.zeros((self.A.shape[0], 1))])
        Aub = np.hstack([self.E, -np.ones((len(self.E), 1))])
        res = linprog(c, A_ub=Aub, b_ub=np.zeros(len(self.E)), A_eq=Aeq, b_eq=x,
                      bounds=[(0, None)] * K + [(None, None)], method="highs")
        assert res.status == 0, res.message
        return res.fun, res.eqlin.marginals

    def br(self, Y):
        res = linprog(-Y, A_ub=self.G, b_ub=np.zeros(len(self.G)), A_eq=self.Aeq,
                      b_eq=np.ones(2 * self.n), bounds=[(0, None)] * (self.n ** 2), method="highs")
        if res.status != 0:
            return None
        return res.x

    def climb(self, rng, iters=40):
        x = self.br(rng.standard_normal(self.n ** 2))
        if x is None:
            return None, None
        t, Y = self.value(x)
        for _ in range(iters):
            x2 = self.br(Y + 1e-6 * rng.standard_normal(len(Y)))
            if x2 is None:
                break
            t2, Y2 = self.value(x2)
            if t2 <= t + 1e-10:
                break
            x, t, Y = x2, t2, Y2
        return t, x


def random_orders(n, k, rng):
    S = perms(n)
    out = []
    for i in range(n):
        base = list(S[rng.integers(len(S))])
        ods = {tuple(base)}
        while len(ods) < k:
            od = base[:]
            # random adjacent swaps of the base order (keeps sets 'close' so F is non-trivial)
            for _ in range(int(rng.integers(1, 3))):
                p = int(rng.integers(n - 1))
                od[p], od[p + 1] = od[p + 1], od[p]
            ods.add(tuple(od))
        out.append(sorted(ods))
    return out


if __name__ == "__main__":
    n, k, trials, seed = map(int, sys.argv[1:5])
    rng = np.random.default_rng(seed)
    S = perms(n); A = perm_matrix_cols(n, S)
    best = (0, None, None)
    for tr in range(trials):
        orders = random_orders(n, k, rng)
        oa = OblAscent(orders)
        for _ in range(4):
            t, x = oa.climb(rng)
            if t is None:
                continue
            P = np.clip(x.reshape(n, n), 0, None)
            v = obl_value(P, S, A)
            if v is not None and v > best[0] + 1e-9:
                best = (v, P, orders)
                print(f"trial {tr}: restricted t={t:.5f}, true oblivious value={v:.6f}", flush=True)
    print("BEST", best[0]); print(np.round(best[1], 5)); print(best[2])


==> anc/code/theory_approx/oblivious.py <==
"""Preference-oblivious decompositions.

For a bistochastic P let Pi_i(P) = set of strict orders >_i for which row i SD-dominates every other
row (i.e. the orders of agent i under which P passes agent i's SD-EF constraints).  The profiles for
which P is SD-EF are exactly Pi_1(P) x ... x Pi_n(P).  A decomposition pi of P is 'universally
alpha-Dec-EF' if Pr[i envies j] <= alpha for every i, j and every >_i in Pi_i(P).

obl_value(P) = min over decompositions of the max envy over all compatible orders (an LP).
A procedure that sees only P (max-entropy, greedy BvN, pipage/dependent rounding, ...) has worst-case
envy >= obl_value(P) on some SD-EF instance (P, profile).
"""
import itertools

import numpy as np
from scipy.optimize import linprog

from common import perm_matrix_cols, perms


def compatible_orders(P, i, tol=1e-12):
    n = len(P)
    out = []
    for order in itertools.permutations(range(n)):
        ok = True
        cum = np.zeros(n)
        for o in order[:-1]:
            cum += P[:, o]
            if np.any(cum[i] + tol < cum):
                ok = False
                break
        if ok:
            out.append(order)
    return out


def envy_rows(n, S, i, j, order):
    r = {o: k for k, o in enumerate(order)}
    return np.array([1.0 if r[s[j]] < r[s[i]] else 0.0 for s in S])


def obl_value(P, S=None, A=None, return_pi=False):
    P = np.asarray(P, float)
    n = len(P)
    S = S or perms(n)
    A = perm_matrix_cols(n, S) if A is None else A
    comp = [compatible_orders(P, i) for i in range(n)]
    if any(len(c) == 0 for c in comp):
        return None
    rows = []
    for i in range(n):
        for order in comp[i]:
            for j in range(n):
                if j != i:
                    rows.append(envy_rows(n, S, i, j, order))
    E = np.array(rows)
    K = len(S)
    c = np.zeros(K + 1); c[-1] = 1
    Aeq = np.hstack([A, np.zeros((n * n, 1))])
    Aub = np.hstack([E, -np.ones((len(E), 1))])
    res = linprog(c, A_ub=Aub, b_ub=np.zeros(len(E)), A_eq=Aeq, b_eq=P.reshape(-1),
                  bounds=[(0, None)] * K + [(None, None)], method="highs")
    assert res.status == 0, res.message
    if return_pi:
        return res.fun, res.x[:K], comp, E
    return res.fun


==> anc/code/theory_approx/peel.py <==
"""Peeling LP: fix an agent i. Look for conditional matrices R^(a) (a in supp P_i), each an
(n-1)x(n-1) bistochastic matrix on (N-i) x (O-a), such that
   (1) sum_a P_i[a] R^(a) = P_{-i}              (marginals)
   (2) each R^(a) is SD-EF for the restricted profile  [optional]
   (3) Pr[i envies j] <= t and Pr[j envies i] <= t for all j != i.
Minimise t.  If (2) is imposed and t <= 1/2, induction on n would give a Dec-EF decomposition.
"""
import numpy as np
from scipy.optimize import linprog


def peel_lp(P, prof, i, sdef_children=True, t_fixed=None):
    n = len(P)
    P = np.asarray(P, float)
    others = [j for j in range(n) if j != i]
    A_i = [a for a in range(n) if P[i, a] > 1e-12]
    idx = {}
    for a in A_i:
        for j in others:
            for b in range(n):
                if b != a:
                    idx[(a, j, b)] = len(idx)
    N = len(idx) + 1
    Aeq, beq, Aub, bub = [], [], [], []
    for a in A_i:
        for j in others:  # rows of R^(a) sum to 1
            r = np.zeros(N)
            for b in range(n):
                if b != a:
                    r[idx[(a, j, b)]] = 1
            Aeq.append(r); beq.append(1.0)
        for b in range(n):  # columns
            if b == a:
                continue
            r = np.zeros(N)
            for j in others:
                r[idx[(a, j, b)]] = 1
            Aeq.append(r); beq.append(1.0)
    for j in others:
        for b in range(n):
            r = np.zeros(N)
            for a in A_i:
                if a != b:
                    r[idx[(a, j, b)]] = P[i, a]
            Aeq.append(r); beq.append(P[j, b])
    rk = [{o: r for r, o in enumerate(p)} for p in prof]
    if sdef_children:
        for a in A_i:
            for j in others:
                pref = [o for o in prof[j] if o != a]
                for k in others:
                    if k == j:
                        continue
                    for t in range(1, n - 1):
                        r = np.zeros(N)
                        for o in pref[:t]:
                            r[idx[(a, j, o)]] -= 1
                            r[idx[(a, k, o)]] += 1
                        Aub.append(r); bub.append(0.0)
    for j in others:
        r = np.zeros(N)  # i envies j
        for a in A_i:
            for b in range(n):
                if b != a and rk[i][b] < rk[i][a]:
                    r[idx[(a, j, b)]] = P[i, a]
        r[-1] = -1
        Aub.append(r); bub.append(0.0)
        r = np.zeros(N)  # j envies i
        for a in A_i:
            for b in range(n):
                if b != a and rk[j][a] < rk[j][b]:
                    r[idx[(a, j, b)]] = P[i, a]
        r[-1] = -1
        Aub.append(r); bub.append(0.0)
    c = np.zeros(N); c[-1] = 1
    bounds = [(0, None)] * (N - 1) + [(None, None) if t_fixed is None else (t_fixed, t_fixed)]
    res = linprog(c, A_ub=np.array(Aub), b_ub=bub, A_eq=np.array(Aeq), b_eq=beq,
                  bounds=bounds, method="highs")
    if res.status == 2:
        return float("inf"), None
    assert res.status == 0, res.message
    return res.fun, res.x


==> anc/code/theory_approx/peel_last.py <==
"""Peel the LAST agent of the order. Children R^(a) on agents ag[:-1] x (ob - a) must be
triangular SD-EF (for k<j among the first agents: R_k >=_SD R_j wrt >_k); constraint: every
earlier agent's envy toward the last agent <= t.  Minimise t."""
import numpy as np
from scipy.optimize import linprog

def peel_last(M, prefs, ag, ob, tri_children=True):
    i = ag[-1]; others = ag[:-1]
    A_i = [a for a in ob if M[i][a] > 1e-12]
    idx = {}
    for a in A_i:
        for j in others:
            for b in ob:
                if b != a: idx[(a, j, b)] = len(idx)
    N = len(idx) + 1
    Aeq, beq, Aub, bub = [], [], [], []
    for a in A_i:
        for j in others:
            r = np.zeros(N)
            for b in ob:
                if b != a: r[idx[(a, j, b)]] = 1
            Aeq.append(r); beq.append(1.0)
        for b in ob:
            if b == a: continue
            r = np.zeros(N)
            for j in others: r[idx[(a, j, b)]] = 1
            Aeq.append(r); beq.append(1.0)
    for j in others:
        for b in ob:
            r = np.zeros(N)
            for a in A_i:
                if a != b: r[idx[(a, j, b)]] = M[i][a]
            Aeq.append(r); beq.append(M[j][b])
    if tri_children:
        for a in A_i:
            for x, j in enumerate(others):
                pref = [o for o in prefs[j] if o in ob and o != a]
                for k in others[x+1:]:
                    for t in range(1, len(pref)):
                        r = np.zeros(N)
                        for o in pref[:t]:
                            r[idx[(a, j, o)]] -= 1; r[idx[(a, k, o)]] += 1
                        Aub.append(r); bub.append(0.0)
    for j in others:  # j envies i (the last agent): i's object a better for j than j's b
        rk = {o: r for r, o in enumerate(prefs[j])}
        r = np.zeros(N)
        for a in A_i:
            for b in ob:
                if b != a and rk[a] < rk[b]: r[idx[(a, j, b)]] = M[i][a]
        r[-1] = -1
        Aub.append(r); bub.append(0.0)
    c = np.zeros(N); c[-1] = 1
    res = linprog(c, A_ub=np.array(Aub), b_ub=bub, A_eq=np.array(Aeq), b_eq=beq,
                  bounds=[(0, None)] * (N - 1) + [(None, None)], method="highs")
    if res.status == 2: return float("inf"), None
    assert res.status == 0, res.message
    ch = {a: {j: {b: res.x[idx[(a, j, b)]] for b in ob if b != a} for j in others} for a in A_i}
    return res.fun, ch


==> anc/code/theory_approx/peel_top.py <==
"""Common top object b (column b uniform = 1/n).  Holder t of b is drawn with prob 1/n; conditional
matrix M^t on (N - t) x (O - b).  Feasibility LP: M^t bistochastic, sum_{t != i} M^t_i / n = P_i|_{O-b},
and each M^t SD-EF for the restricted profile.  Returns True/False."""
import numpy as np
from scipy.optimize import linprog

def peel_top(P, prof, b, sdef=True):
    n = len(P); P = np.asarray(P, float)
    ob = [o for o in range(n) if o != b]
    idx = {}
    for t in range(n):
        for i in range(n):
            if i == t: continue
            for o in ob: idx[(t, i, o)] = len(idx)
    N = len(idx)
    Aeq, beq, Aub, bub = [], [], [], []
    for t in range(n):
        for i in range(n):
            if i == t: continue
            r = np.zeros(N)
            for o in ob: r[idx[(t, i, o)]] = 1
            Aeq.append(r); beq.append(1)
        for o in ob:
            r = np.zeros(N)
            for i in range(n):
                if i != t: r[idx[(t, i, o)]] = 1
            Aeq.append(r); beq.append(1)
    for i in range(n):
        for o in ob:
            r = np.zeros(N)
            for t in range(n):
                if t != i: r[idx[(t, i, o)]] = 1.0 / n
            Aeq.append(r); beq.append(P[i, o])
    if sdef:
        for t in range(n):
            ag = [i for i in range(n) if i != t]
            for i in ag:
                pref = [o for o in prof[i] if o != b]
                for j in ag:
                    if j == i: continue
                    for s in range(1, n - 1):
                        r = np.zeros(N)
                        for o in pref[:s]:
                            r[idx[(t, i, o)]] -= 1; r[idx[(t, j, o)]] += 1
                        Aub.append(r); bub.append(0)
    res = linprog(np.zeros(N), A_ub=np.array(Aub) if Aub else None, b_ub=bub if Aub else None,
                  A_eq=np.array(Aeq), b_eq=beq, bounds=[(0, None)] * N, method="highs")
    return res.status == 0, res


==> anc/code/theory_approx/peel_tri.py <==
"""Triangular peeling LP (order = 0,1,...,n-1 over the agents present, first agent peeled).
Children R^(a): bistochastic on (agents 1..)x(O - a); marginals average to P_{-0};
each child 'triangular SD-EF': for k<j (both >=1), R_k >=_SD R_j wrt prefs of k restricted;
agent 0's envy toward each j <= t.   Minimise t.
Works on sub-problems: agents list `ag` (in order), objects list `ob`.
"""
import numpy as np
from scipy.optimize import linprog

def peel_tri(M, prefs, ag, ob, envy_cap=None):
    """M: dict-like matrix M[i][o] for i in ag, o in ob. prefs[i]: full preference tuple.
    Returns (t, children) where children[a] = matrix on ag[1:] x (ob - a)."""
    i = ag[0]; others = ag[1:]; m = len(ag)
    A_i = [a for a in ob if M[i][a] > 1e-12]
    idx = {}
    for a in A_i:
        for j in others:
            for b in ob:
                if b != a: idx[(a, j, b)] = len(idx)
    N = len(idx) + 1
    Aeq, beq, Aub, bub = [], [], [], []
    for a in A_i:
        for j in others:
            r = np.zeros(N)
            for b in ob:
                if b != a: r[idx[(a, j, b)]] = 1
            Aeq.append(r); beq.append(1.0)
        for b in ob:
            if b == a: continue
            r = np.zeros(N)
            for j in others: r[idx[(a, j, b)]] = 1
            Aeq.append(r); beq.append(1.0)
    for j in others:
        for b in ob:
            r = np.zeros(N)
            for a in A_i:
                if a != b: r[idx[(a, j, b)]] = M[i][a]
            Aeq.append(r); beq.append(M[j][b])
    for a in A_i:
        for x, j in enumerate(others):
            pref = [o for o in prefs[j] if o in ob and o != a]
            for k in others[x+1:]:
                for t in range(1, len(pref)):
                    r = np.zeros(N)
                    for o in pref[:t]:
                        r[idx[(a, j, o)]] -= 1; r[idx[(a, k, o)]] += 1
                    Aub.append(r); bub.append(0.0)
    rk = {o: r for r, o in enumerate(prefs[i])}
    for j in others:
        r = np.zeros(N)
        for a in A_i:
            for b in ob:
                if b != a and rk[b] < rk[a]: r[idx[(a, j, b)]] = M[i][a]
        r[-1] = -1
        Aub.append(r); bub.append(0.0)
    c = np.zeros(N); c[-1] = 1
    res = linprog(c, A_ub=np.array(Aub) if Aub else None, b_ub=bub if Aub else None,
                  A_eq=np.array(Aeq), b_eq=beq, bounds=[(0, None)] * (N - 1) + [(None, None)], method="highs")
    if res.status == 2: return float("inf"), None
    assert res.status == 0, res.message
    ch = {}
    for a in A_i:
        ch[a] = {j: {b: (res.x[idx[(a, j, b)]] if b != a else 0.0) for b in ob if b != a} for j in others}
    return res.fun, ch


==> anc/code/theory_approx/probe_twoplus.py <==
import numpy as np
from twoplus import TwoPlus, ranks
rng = np.random.default_rng(5)
n = 6
for tr in range(12):
    ou, ov, oA = [tuple(int(v) for v in rng.permutation(n)) for _ in range(3)]
    tp = TwoPlus(n, ou, ov, oA)
    t, x = tp.climb(rng)
    if x is None: continue
    p, q = x[:n], x[n:]; r = (1-p-q)/(n-2)
    ru, rv, rA = ranks(ou), ranks(ov), ranks(oA)
    bu = p @ ru; bv = q @ rv
    Lu = bu - (n-2)/2; Lv = bv - (n-2)/2
    gu = n/2 - p @ rA; gv = n/2 - q @ rA
    # feasible range of F_u alone, F_v alone, G alone
    print(f"t={t:.3f} Lu={Lu:.3f} Lv={Lv:.3f} gam_u={gu:.3f} gam_v={gv:.3f} (1-gam_v={1-gv:.3f})  p={np.round(p,3)} q={np.round(q,3)}")


==> anc/code/theory_approx/results_adv_maxent_n4_s0.json <==
[{"profile": [[3, 1, 2, 0], [1, 0, 3, 2], [3, 1, 2, 0], [2, 3, 0, 1]], "e": 0.5000000552903823, "P": [[0.1564519002207849, 0.2762334141768199, 0.1035672487970253, 0.4637474368053699], [0.4342694294846719, 0.4152679607583581, 0.07896835989105119, 0.07149424986591886], [0.1564519002207849, 0.2762334141768199, 0.1035672487970253, 0.4637474368053699], [0.25282677007375837, 0.032265210888002126, 0.7138971425148983, 0.0010108765233413323]]}, {"profile": [[3, 1, 0, 2], [2, 0, 1, 3], [1, 2, 3, 0], [1, 0, 3, 2]], "e": 0.5000000530600219, "P": [[0.1824463502674528, 0.0, 0.05200586842734815, 0.7655477813051991], [0.3209748254232047, 0.0, 0.6284991330190113, 0.05052604155778399], [0.11709432557217768, 0.5000000000000001, 0.26748913012629244, 0.11541654430152987], [0.37948449873716483, 0.49999999999999994, 0.05200586842734815, 0.068509632835487]]}, {"profile": [[3, 2, 0, 1], [2, 1, 0, 3], [1, 2, 0, 3], [3, 2, 1, 0]], "e": 0.5000000510924477, "P": [[0.2820474322203108, 0.038432464669168886, 0.1795201031105203, 0.5], [0.265003088037205, 0.1325974275153966, 0.6023994844473984, 0.0], [0.265003088037205, 0.6964366026312341, 0.03856030933156095, 0.0], [0.1879463917052791, 0.13253350518420048, 0.17952010311052036, 0.5]]}, {"profile": [[1, 0, 3, 2], [0, 1, 2, 3], [0, 1, 3, 2], [0, 1, 2, 3]], "e": 0.5000000451054292, "P": [[0.14762098833930778, 0.35237901166069224, 0.009467228771865645, 0.4905327712281344], [0.28412633722023073, 0.21587366277976927, 0.4905327712281344, 0.009467228771865645], [0.28412633722023073, 0.21587366277976927, 0.009467228771865645, 0.4905327712281344], [0.28412633722023073, 0.21587366277976927, 0.4905327712281344, 0.009467228771865645]]}, {"profile": [[3, 1, 0, 2], [2, 3, 0, 1], [2, 3, 0, 1], [1, 2, 3, 0]], "e": 0.5000000354554293, "P": [[0.09460510494973988, 0.39008525321518966, 0.122325048211668, 0.3929845936234024], [0.405571399059798, 0.000264756014306798, 0.37219055388256944, 0.22197329104332575], [0.405571399059798, 0.00026475601430679793, 0.37219055388256944, 0.22197329104332575], [0.09425209693066411, 0.6093852347561968, 0.13329384402319316, 0.163068824289946]]}, {"profile": [[0, 1, 3, 2], [1, 2, 0, 3], [2, 1, 3, 0], [0, 2, 1, 3]], "e": 0.5000000291449652, "P": [[0.5, 0.036348665781966466, 0.038460902502397004, 0.42519043171563653], [0.0, 0.5363486657819665, 0.27204814478991235, 0.19160318942812116], [0.0, 0.427302668436067, 0.38109414213581183, 0.1916031894281212], [0.5, 0.0, 0.30839681057187884, 0.19160318942812116]]}, {"profile": [[2, 3, 0, 1], [1, 2, 0, 3], [2, 0, 3, 1], [0, 2, 3, 1]], "e": 0.5000000216526739, "P": [[0.01036706012409485, 0.0018456084853835236, 0.5000000000000001, 0.48778733139052155], [0.0, 0.9944631745438495, 0.0, 0.005536825456150578], [0.24481646993795259, 0.0018456084853835258, 0.5, 0.25333792157666396], [0.7448164699379526, 0.0018456084853835286, 0.0, 0.25333792157666396]]}, {"profile": [[1, 0, 2, 3], [0, 3, 2, 1], [2, 3, 1, 0], [2, 1, 0, 3]], "e": 0.5000000210331383, "P": [[0.35384978948336115, 0.5, 0.13389526484258685, 0.012254945674051995], [0.4273794635276732, 0.0, 0.1338952648425869, 0.43872527162973995], [0.09713042782043081, 0.0, 0.36610473515741315, 0.536764837022156], [0.12164031916853488, 0.5, 0.36610473515741315, 0.012254945674051995]]}, {"profile": [[2, 1, 0, 3], [3, 2, 0, 1], [0, 1, 2, 3], [1, 3, 2, 0]], "e": 0.5000000187339466, "P": [[0.18963489632976735, 0.33404843456654737, 0.4763166691036853, 0.0], [0.19028487637038335, 0.14002253083020355, 0.16969259279941304, 0.5], [0.5059731371272195, 0.14448675035272135, 0.3495401125200593, 0.0], [0.11410709017262986, 0.38144228425052773, 0.004450625576842417, 0.5000000000000001]]}, {"profile": [[2, 0, 3, 1], [1, 2, 3, 0], [3, 2, 1, 0], [0, 3, 1, 2]], "e": 0.5000000164271922, "P": [[0.32208148904793, 0.17791851095207004, 0.5, 0.0], [0.04775847474562606, 0.32208148904793005, 0.5, 0.13016003620644395], [0.04775847474562605, 0.32208148904793, 0.0, 0.630160036206444], [0.5824015614608179, 0.17791851095207, 0.0, 0.23967992758711204]]}]

==> anc/code/theory_approx/results_adv_maxent_n5_s0.json <==
[{"profile": [[3, 4, 2, 1, 0], [3, 2, 0, 1, 4], [1, 0, 3, 4, 2], [3, 4, 1, 0, 2], [0, 2, 1, 3, 4]], "e": 0.5020278297751953, "P": [[0.000836216701788506, 0.031953877136716116, 0.16896363819497456, 0.3320351174249721, 0.4662111505415487], [0.2934722575166181, 0.01029765018379178, 0.3553246310133039, 0.3320351174249721, 0.008870343861314014], [0.06494373413261781, 0.8200848930869254, 0.06513436158618223, 0.0, 0.04983701119427457], [0.01064713554150287, 0.12597223490579415, 0.06513436158618219, 0.3320351174249721, 0.4662111505415487], [0.6301006561074727, 0.011691344686772619, 0.34544300761935715, 0.003894647725083611, 0.008870343861314009]]}, {"profile": [[1, 2, 3, 4, 0], [4, 0, 1, 3, 2], [3, 1, 2, 0, 4], [0, 1, 2, 3, 4], [1, 4, 3, 2, 0]], "e": 0.5010331702280763, "P": [[0.006100508174770065, 0.33333333333333337, 0.3560986574494998, 0.2739649601685465, 0.030502540873850324], [0.14989026918604895, 0.0, 0.020589215089848952, 0.1781051194943607, 0.6514153962297415], [0.03660304904862039, 0.33333333333333337, 0.3560986574494998, 0.2739649601685465, 0.0], [0.8013056654157905, 0.0, 0.1986943345842095, 0.0, 0.0], [0.006100508174770074, 0.3333333333333333, 0.06851913542694196, 0.27396496016854643, 0.31808206289640817]]}, {"profile": [[4, 1, 2, 3, 0], [0, 2, 3, 4, 1], [0, 2, 1, 4, 3], [3, 1, 2, 0, 4], [1, 3, 4, 0, 2]], "e": 0.5000000489232861, "P": [[0.0, 0.0, 0.3400604387484908, 0.0, 0.6599395612515093], [0.3333333333333333, 0.0, 0.10662637416767286, 0.5, 0.060040292498993834], [0.33333333333333337, 0.5, 0.10662637416767286, 0.0, 0.06004029249899377], [0.0, 0.0, 0.43995970750100616, 0.5, 0.060040292498993876], [0.3333333333333333, 0.5, 0.006727105415157458, 0.0, 0.15993956125150927]]}, {"profile": [[4, 1, 0, 2, 3], [2, 4, 0, 1, 3], [0, 1, 4, 2, 3], [3, 4, 0, 2, 1], [3, 2, 1, 4, 0]], "e": 0.5000000464000411, "P": [[0.14485273863677056, 0.17282800236892276, 0.048760461978541295, 0.0, 0.6335587970157653], [0.20911375850009178, 0.07468515764258628, 0.6009208136912583, 0.0, 0.11528027016606364], [0.29011917778670115, 0.6611203602347576, 0.04876046197854127, 0.0, 0.0], [0.21106158643966597, 0.002258788324201008, 0.035518692417962176, 0.5, 0.2511609328181709], [0.14485273863677056, 0.08910769142953243, 0.266039569933697, 0.5, 0.0]]}, {"profile": [[4, 0, 3, 1, 2], [3, 1, 4, 0, 2], [3, 2, 0, 1, 4], [1, 4, 3, 0, 2], [4, 1, 2, 3, 0]], "e": 0.5000000415711411, "P": [[0.3200007767527574, 0.012028550075007863, 0.16373805531738767, 0.023362844707216782, 0.48086977314763035], [0.21510069463593895, 0.13302390602359135, 0.16373805531738772, 0.4758369435131096, 0.012300400509972352], [0.21510069463593898, 0.13302390602359138, 0.1637380553173877, 0.4758369435131097, 0.01230040050997235], [0.215100694635939, 0.5945668791703226, 0.1637380553173877, 0.012934718191556104, 0.013659652684794703], [0.03469713933942571, 0.12735675870748692, 0.34504777873044923, 0.012028550075007858, 0.48086977314763035]]}, {"profile": [[2, 4, 3, 1, 0], [2, 3, 0, 1, 4], [1, 3, 4, 0, 2], [3, 4, 0, 2, 1], [1, 4, 3, 0, 2]], "e": 0.5000000329663288, "P": [[0.06458981395543992, 0.016908452496284768, 0.489593995226597, 0.10406004773403014, 0.32484769058764823], [0.3367099932023367, 0.014924865742027988, 0.48959399522659697, 0.15877114582903837, 0.0], [0.09536480663388198, 0.4789541754344366, 0.006937336515601983, 0.15287415929053058, 0.2658695221255488], [0.4079705795744594, 0.010258330892814048, 0.006937336515602003, 0.43142048785587045, 0.1434132651612541], [0.09536480663388198, 0.4789541754344366, 0.006937336515601983, 0.15287415929053058, 0.2658695221255488]]}, {"profile": [[2, 4, 1, 0, 3], [0, 4, 1, 2, 3], [4, 1, 0, 3, 2], [2, 1, 0, 3, 4], [4, 1, 3, 2, 0]], "e": 0.5000000280285175, "P": [[0.007550274156652298, 0.3565104208576828, 0.5, 0.10573820835905572, 0.030201096626609192], [0.48338939685536503, 0.0956597194282115, 0.0, 0.10573820835905567, 0.3152126753573678], [0.4713089582047213, 0.0956597194282115, 0.0, 0.10573820835905583, 0.3272931140080115], [0.0377513707832615, 0.3565104208576828, 0.5000000000000001, 0.10573820835905567, 0.0], [0.0, 0.0956597194282115, 0.0, 0.5770471665637771, 0.3272931140080115]]}, {"profile": [[3, 0, 2, 1, 4], [0, 1, 4, 3, 2], [0, 2, 4, 1, 3], [1, 4, 2, 3, 0], [4, 0, 2, 3, 1]], "e": 0.500000027885914, "P": [[0.0, 0.22240363547899583, 0.11864446264983385, 0.6589519018711703, 0.0], [0.5, 0.27426368594434286, 0.11864446264983403, 0.03517909196393252, 0.0719127594418907], [0.5000000000000001, 0.22240363547899558, 0.23026610508614723, 0.030043575946408215, 0.017286683488449018], [0.0, 0.2742636859443428, 0.3740916239699287, 0.030043575946408364, 0.3216011141393202], [0.0, 0.006665357153323013, 0.15835334564425624, 0.24578185427208063, 0.5891994429303402]]}, {"profile": [[2, 0, 1, 3, 4], [3, 4, 2, 0, 1], [1, 3, 0, 4, 2], [1, 0, 4, 2, 3], [3, 4, 2, 1, 0]], "e": 0.500000021978269, "P": [[0.09250886594648401, 0.21927764272948833, 0.6111815298680503, 0.035187682610320285, 0.041844278845657085], [0.025908804377999313, 0.11199825196574204, 0.12544445577824326, 0.3507647229254881, 0.3858837649525273], [0.3288723455354005, 0.2783629266695138, 0.02437414700502072, 0.23997622462240034, 0.12841435616766458], [0.5268011797621169, 0.2783629266695138, 0.11355541157044241, 0.02330664691630309, 0.05797383508162381], [0.025908804377999323, 0.11199825196574204, 0.12544445577824326, 0.3507647229254881, 0.3858837649525273]]}, {"profile": [[4, 3, 1, 2, 0], [1, 4, 2, 3, 0], [3, 1, 4, 0, 2], [4, 3, 0, 1, 2], [3, 1, 0, 2, 4]], "e": 0.5000000212053057, "P": [[0.14988681247683794, 0.13379473068944714, 0.22609037982198962, 0.009771922988274614, 0.4804561540234507], [0.14988681247683783, 0.5751631927597995, 0.23586230281026427, 0.0, 0.03908769195309851], [0.19662808650957875, 0.1337947306894471, 0.17934910578924884, 0.4902280770117253, 0.0], [0.30697020202716685, 0.02345261517185909, 0.17934910578924873, 0.009771922988274614, 0.4804561540234507], [0.19662808650957872, 0.13379473068944714, 0.17934910578924873, 0.49022807701172544, 0.0]]}]

==> anc/code/theory_approx/run_gkps.py <==
import numpy as np
from common import *
from gkps import gkps_distribution
from exp_circulant import circulant
rng = np.random.default_rng(0)
for n in [4,5,6]:
    P, prof, lam = circulant(n, 0.02/n)
    env = Env(prof)
    for mode in ("lex", "random"):
        pi = gkps_distribution(P, env, 20000, rng, mode)
        print(f"circulant n={n} GKPS[{mode}] max envy ~ {env.max_envy(pi):.3f}  (marg err {np.abs(env.marg(pi)-P).max():.3f})", flush=True)
# random SD-EF instances
for n in [4,5]:
    worst = {"lex":0, "random":0}
    for t in range(15):
        prof = random_profile(n, rng); asc = Ascent(prof); env = Env(prof)
        P = random_sdef(asc, rng, "mix")
        for mode in worst:
            pi = gkps_distribution(P, env, 6000, rng, mode)
            worst[mode] = max(worst[mode], env.max_envy(pi))
    print("random SD-EF n=%d worst GKPS envy (MC, +-0.01):"%n, {k: round(v,3) for k,v in worst.items()}, flush=True)


==> anc/code/theory_approx/run_gkps2.py <==
import numpy as np, json
from common import *
from gkps import gkps_distribution
rng = np.random.default_rng(5)
best = (0, None)
for t in range(25):
    n = 5
    prof = random_profile(n, rng); asc = Ascent(prof); env = Env(prof)
    P = random_sdef(asc, rng, "mix" if t % 2 else "vertex")
    pi = gkps_distribution(P, env, 3000, rng, "lex")
    e = env.max_envy(pi)
    if e > best[0]: best = (e, (prof, P))
prof, P = best[1]; env = Env(prof)
pi = gkps_distribution(P, env, 60000, rng, "lex")
e = env.envies(pi); k = int(np.argmax(e))
se = np.sqrt(e[k]*(1-e[k])/60000)
print("GKPS[lex] worst instance re-estimated with 60000 samples: envy %.4f +- %.4f (pair %s)" % (e[k], 2*se, env.pairs[k]))
print("profile", prof); print(np.round(P, 4).tolist())
json.dump({"profile": prof, "P": P.tolist(), "envy": float(e[k])}, open("gkps_lex_example.json", "w"))


==> anc/code/theory_approx/run_icentric.py <==
import sys, numpy as np
from common import *
from icentric import icentric_lp
rng = np.random.default_rng(0)
for n in [4,5,6,7,8]:
    worst = 0
    for trial in range(60 if n<8 else 20):
        prof = random_profile(n, rng)
        asc = Ascent(prof) if n <= 7 else None
        if asc is None: break
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        for i in range(n):
            worst = max(worst, icentric_lp(P.tolist(), prof, i))
    print(n, "max over instances/agents of agent-centric optimum:", round(worst,6), flush=True)


==> anc/code/theory_approx/run_icentric2.py <==
import numpy as np
from common import *
from icentric import icentric_lp
rng = np.random.default_rng(5)
def rand_bistoch(n, k=3):
    S = perms(n); P = np.zeros((n,n))
    w = rng.dirichlet(np.ones(k)*0.5)
    for wi in w:
        s = S[rng.integers(len(S))]
        for i in range(n): P[i, s[i]] += wi
    return P
viol_budget = 0; viol_sd = 0; tot=0; mx_ratio = 0
for n in [4,5,6]:
    for trial in range(400):
        prof = random_profile(n, rng)
        P = rand_bistoch(n, k=int(rng.integers(2,6)))
        i = 0
        x = np.array([P[i,o] for o in prof[i]])
        beta = sum(k*x[k] for k in range(n))
        sd = all(np.all(np.cumsum(x) >= np.cumsum([P[j,o] for o in prof[i]]) - 1e-12) for j in range(1,n))
        t = icentric_lp(P.tolist(), prof, i)
        tot+=1
        # compare with beta/(n-1) (perfect spreading)
        if sd and t > 0.5+1e-7: viol_sd += 1; print("SD but >1/2", n, t)
        if beta <= (n-1)/2 and t > 0.5 + 1e-7: viol_budget += 1
        mx_ratio = max(mx_ratio, t - beta/(n-1))
print("tot", tot, "budget-ok but t>1/2:", viol_budget, "sd-ok but >1/2:", viol_sd, "max(t - beta/(n-1))", mx_ratio)


==> anc/code/theory_approx/run_icentric3.py <==
import numpy as np
from common import *
from icentric import icentric_lp
rng = np.random.default_rng(11)
for n in [4,5,6,7]:
    gap = 0; ex=None
    for trial in range(40):
        prof = random_profile(n, rng)
        asc = Ascent(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        for i in range(n):
            x = np.array([P[i,o] for o in prof[i]])
            beta = sum(k*x[k] for k in range(n))
            t = icentric_lp(P.tolist(), prof, i)
            if t - beta/(n-1) > gap: gap = t - beta/(n-1); ex=(t, beta/(n-1))
    print(n, "max (agent-centric opt - beta/(n-1)) =", gap, ex, flush=True)


==> anc/code/theory_approx/run_obl.py <==
import numpy as np, sys
from common import *
from oblivious import obl_value
n = int(sys.argv[1]); seed = int(sys.argv[2])
rng = np.random.default_rng(seed)
S = perms(n); A = perm_matrix_cols(n, S)
best = (0, None)
# random SD-EF matrices for random profiles (so compatibility sets nonempty)
for trial in range(int(sys.argv[3])):
    prof = random_profile(n, rng, types=None)
    asc = Ascent(prof)
    P = random_sdef(asc, rng, kind="vertex" if trial % 2 else "mix")
    v = obl_value(P, S, A)
    if v is not None and v > best[0]:
        best = (v, P, prof)
print("n", n, "max oblivious value found", best[0]); print(np.round(best[1], 4)); print(best[2])


==> anc/code/theory_approx/run_order.py <==
import numpy as np, itertools
from common import *
rng = np.random.default_rng(3)
for n in [4,5,6]:
    worst = 0
    for trial in range(30 if n<6 else 10):
        prof = random_profile(n, rng)
        asc = Ascent(prof); lp = DecLP(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        for rep in range(3):
            tau = rng.permutation(n)
            pairs = [(int(tau[a]), int(tau[b])) for a in range(n) for b in range(a+1, n)]
            t,_ = lp.solve(P, pairs=pairs)
            worst = max(worst, t)
    print(n, "worst order-centric optimum:", round(worst,6), flush=True)


==> anc/code/theory_approx/run_peel.py <==
import numpy as np
from common import *
from peel import peel_lp
rng = np.random.default_rng(1)
for n in [4,5,6]:
    worst_best = 0; worst_any = 0; worst_nosd = 0
    for trial in range(40):
        prof = random_profile(n, rng)
        asc = Ascent(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        vals = [peel_lp(P, prof, i)[0] for i in range(n)]
        vals2 = [peel_lp(P, prof, i, sdef_children=False)[0] for i in range(n)]
        worst_best = max(worst_best, min(vals)); worst_any = max(worst_any, max(vals)); worst_nosd=max(worst_nosd,max(vals2))
    print(n, "SD-EF children: worst over P of min_i t =", round(worst_best,5), " max_i:", round(worst_any,5), "| no SD-EF children max_i:", round(worst_nosd,5), flush=True)


==> anc/code/theory_approx/run_peel2.py <==
import numpy as np
from common import *
from peel import peel_lp
rng = np.random.default_rng(2)
for n in [4,5]:
    stats = {"inf_all":0, "some_ok":0, "tot":0}
    for trial in range(40):
        prof = random_profile(n, rng)
        asc = Ascent(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        vals = [peel_lp(P, prof, i)[0] for i in range(n)]
        stats["tot"]+=1
        if min(vals) <= 0.5+1e-7: stats["some_ok"]+=1
        if min(vals)==float('inf'): stats["inf_all"]+=1
    print(n, stats)
# uniform matrix with random profiles
for n in [4,5]:
    for trial in range(5):
        prof = random_profile(n, rng)
        P = np.ones((n,n))/n
        print(n, "uniform", [round(peel_lp(P, prof, i)[0],3) for i in range(n)])


==> anc/code/theory_approx/run_peel_last.py <==
import numpy as np
from common import *
from peel_last import peel_last
rng = np.random.default_rng(9)
for n in [4,5,6]:
    worst = 0; infs = 0; cnt = 0
    for trial in range(30):
        prof = random_profile(n, rng)
        asc = Ascent(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        for rep in range(3):
            tau = [int(v) for v in rng.permutation(n)]
            M = {i: {o: P[i,o] for o in range(n)} for i in range(n)}
            t, ch = peel_last(M, prof, tau, list(range(n)))
            cnt += 1
            if t == float('inf'): infs += 1
            else: worst = max(worst, t)
    print(n, "last-peel: infeasible", infs, "/", cnt, " worst finite t", worst, flush=True)


==> anc/code/theory_approx/run_peel_top.py <==
import numpy as np
from common import *
from peel_top import peel_top
from decef import perms
rng = np.random.default_rng(13)
for n in [4,5,6]:
    S = perms(n)
    ok = 0; tot = 0
    for trial in range(40):
        prof = tuple(tuple([0] + list(rng.permutation(range(1, n)))) for _ in range(n))
        asc = Ascent(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        f, _ = peel_top(P, prof, 0)
        ok += f; tot += 1
    print(n, "common-top peel with SD-EF children feasible:", ok, "/", tot, flush=True)


==> anc/code/theory_approx/run_tri.py <==
import numpy as np
from common import *
from peel_tri import peel_tri
rng = np.random.default_rng(7)
for n in [4,5,6]:
    worst = 0; cnt=0
    for trial in range(40):
        prof = random_profile(n, rng)
        asc = Ascent(prof)
        P = random_sdef(asc, rng, kind="vertex" if trial%2 else "mix")
        for rep in range(3):
            tau = [int(v) for v in rng.permutation(n)]
            M = {i: {o: P[i,o] for o in range(n)} for i in range(n)}
            t, ch = peel_tri(M, prof, tau, list(range(n)))
            worst = max(worst, t); cnt+=1
    print(n, "worst first-step triangular peel t:", worst, cnt, flush=True)


==> anc/code/theory_approx/run_twoplus.py <==
import sys, time, numpy as np
from twoplus import TwoPlus
n = int(sys.argv[1]); trials = int(sys.argv[2]); seed = int(sys.argv[3])
rng = np.random.default_rng(seed); worst = -1; t0=time.time()
for tr in range(trials):
    ou, ov, oA = [tuple(int(v) for v in rng.permutation(n)) for _ in range(3)]
    tp = TwoPlus(n, ou, ov, oA)
    for _ in range(3):
        try: t, x = tp.climb(rng)
        except AssertionError: continue
        if t is not None and t > worst: worst = t
        if t is not None and t > 0.5 + 1e-7: print("VIOLATION", n, t, ou, ov, oA, x.tolist(), flush=True)
print(f"n={n} trials={trials}: worst raw min-max over the six cross envies = {worst:.6f} ({time.time()-t0:.0f}s)")


==> anc/code/theory_approx/test_Aside.py <==
"""Only A's SD constraints (r >=_SD p, q in A's order): does the Sinkhorn coupling give e_Au, e_Av <= 1/2?
Also: only u's constraints (p >=_SD q, r in u's order): does it give e_uA <= 1/2?"""
import numpy as np
from scipy.optimize import linprog
from twoplus_maxent import sinkhorn_coupling
rng = np.random.default_rng(1)
def rand_feasible(n, cons):
    # random vertex-ish point of {p,q in simplex, r=(1-p-q)/(n-2)>=0, constraints in order 0..n-1}
    # cons: 'A' -> r dominates p,q ; 'u' -> p dominates q,r
    G=[];h=[]
    for k in range(1,n):
        pr = np.zeros(2*n); pr[:k]=1       # P_k
        qr = np.zeros(2*n); qr[n:n+k]=1    # Q_k
        rr = -(pr+qr)/(n-2); rc = k/(n-2) # R_k = (k - P_k - Q_k)/(n-2)
        if cons=='A':
            G.append(pr - rr); h.append(rc)   # P_k - R_k <= 0
            G.append(qr - rr); h.append(rc)
        else:
            G.append(qr - pr); h.append(0)    # Q_k <= P_k
            G.append(rr - pr); h.append(-rc)  # R_k <= P_k
    for o in range(n):
        c=np.zeros(2*n); c[o]=1; c[n+o]=1; G.append(c); h.append(1)
    E=np.zeros((2,2*n)); E[0,:n]=1; E[1,n:]=1
    res=linprog(rng.standard_normal(2*n), A_ub=np.array(G), b_ub=h, A_eq=E, b_eq=[1,1], bounds=[(0,None)]*(2*n), method='highs')
    return res.x
worstA=0; worstu=0
for trial in range(3000):
    n=int(rng.integers(4,9))
    for cons in ('A','u'):
        x1=rand_feasible(n,cons); x2=rand_feasible(n,cons); lam=rng.random()
        x=lam*x1+(1-lam)*x2 if rng.random()<.5 else x1
        p,q=np.clip(x[:n],0,None),np.clip(x[n:],0,None)
        Q,err=sinkhorn_coupling(p,q,iters=3000,tol=1e-11)
        if err>1e-8: continue
        idx=np.arange(n)
        if cons=='A':
            # A order = 0..n-1 ; e_Au = (n-1-s_p - G)/(n-2), G=Pr[a better than b]=sum_{a<b}Q
            G=np.triu(Q,1).sum(); s_p=p@idx; s_q=q@idx
            eAu=(n-1-s_p-G)/(n-2); eAv=(n-1-s_q-(1-G))/(n-2)
            worstA=max(worstA,eAu,eAv)
        else:
            E=np.tril(Q,-1).sum()  # b better than a for u (order 0..n-1)
            beta=p@idx; euA=(beta-E)/(n-2); worstu=max(worstu,euA)
print("A-constraints only: max(e_Au,e_Av) =",worstA, "; u-constraints only: max e_uA =",worstu)


==> anc/code/theory_approx/test_twoplus.py <==
import numpy as np, itertools
from common import *
from twoplus import TwoPlus
rng = np.random.default_rng(0)
for n in [4,5,6]:
    S = perms(n)
    for trial in range(6):
        ou, ov, oA = [tuple(int(v) for v in rng.permutation(n)) for _ in range(3)]
        tp = TwoPlus(n, ou, ov, oA)
        t, x = tp.climb(rng)
        if x is None: continue
        p, q = x[:n], x[n:]
        r = (1 - p - q) / (n - 2)
        prof = (ou, ov) + (oA,) * (n - 2)
        P = np.vstack([p, q] + [r] * (n - 2)); P = np.clip(P, 0, None)
        assert is_sdef(P, prof, 1e-7), "not sdef"
        val, _, Qv, raw = tp.solve(p, q)
        # build explicit decomposition from Q: (a,b) then uniform on the rest
        env = Env(prof); pi = np.zeros(len(S))
        for k, (a, b) in enumerate(tp.cells):
            if Qv[k] < 1e-13: continue
            rest = [o for o in range(n) if o not in (a, b)]
            for perm in itertools.permutations(rest):
                pi[env.idx[(a, b) + perm]] += Qv[k] / len(list(itertools.permutations(rest))) if False else Qv[k] / np.math.factorial(n - 2) if hasattr(np,'math') else 0
        import math
        pi = np.zeros(len(S))
        for k, (a, b) in enumerate(tp.cells):
            if Qv[k] < 1e-13: continue
            rest = [o for o in range(n) if o not in (a, b)]
            for perm in itertools.permutations(rest):
                pi[env.idx[(a, b) + perm]] += Qv[k] / math.factorial(n - 2)
        assert np.abs(env.marg(pi) - P).max() < 1e-7
        emax = env.max_envy(pi)
        full, _ = DecLP(prof).solve(P)
        print(n, trial, "reduced raw", round(raw, 6), "explicit max envy", round(emax, 6), "full LP t*", round(full, 6))


==> anc/code/theory_approx/twoplus.py <==
"""'All but two agents identical': agents u, v with orders >_u, >_v and a class A of n-2 agents
with common order >_A.  SD-EF forces the A-rows to be identical (= r).  After symmetrising inside
A, a decomposition is exactly a zero-diagonal coupling Q of (p, q) = (P_u, P_v):
the A-agents receive the remaining n-2 objects in uniformly random order.

Envies (a = u's object, b = v's object):
  e_uv = Pr[b >_u a]                         e_vu = Pr[a >_v b]
  e_uA = (E rank_u(a) - e_uv)/(n-2)          e_vA = (E rank_v(b) - e_vu)/(n-2)
  e_Au = E[#{c not in {a,b}: a >_A c}]/(n-2) e_Av = E[#{c not in {a,b}: b >_A c}]/(n-2)
  e_AA = 1/2.
reduced_lp returns min over Q of the max of these six (and 1/2).
"""
import numpy as np
from scipy.optimize import linprog


def ranks(order):
    r = np.empty(len(order), int)
    for k, o in enumerate(order):
        r[o] = k
    return r


def envy_coeffs(n, ou, ov, oA):
    """Return dict name -> (n x n coefficient matrix C, constant) with envy = <C, Q> + const."""
    ru, rv, rA = ranks(ou), ranks(ov), ranks(oA)
    C = {k: np.zeros((n, n)) for k in ("uv", "vu", "uA", "vA", "Au", "Av")}
    for a in range(n):
        for b in range(n):
            if a == b:
                continue
            C["uv"][a, b] = (1.0 if ru[b] < ru[a] else 0.0)
            C["vu"][a, b] = 1.0 if rv[a] < rv[b] else 0.0
            C["uA"][a, b] = (ru[a] - (1.0 if ru[b] < ru[a] else 0.0)) / (n - 2)
            C["vA"][a, b] = (rv[b] - (1.0 if rv[a] < rv[b] else 0.0)) / (n - 2)
            # #{c != a,b : a >_A c} = (n-1-rA[a]) - [a >_A b]
            C["Au"][a, b] = ((n - 1 - rA[a]) - (1.0 if rA[a] < rA[b] else 0.0)) / (n - 2)
            C["Av"][a, b] = ((n - 1 - rA[b]) - (1.0 if rA[b] < rA[a] else 0.0)) / (n - 2)
    return C


class TwoPlus:
    def __init__(self, n, ou, ov, oA):
        self.n, self.ou, self.ov, self.oA = n, ou, ov, oA
        self.C = envy_coeffs(n, ou, ov, oA)
        self.cells = [(a, b) for a in range(n) for b in range(n) if a != b]
        m = len(self.cells)
        Aeq = np.zeros((2 * n, m))
        for k, (a, b) in enumerate(self.cells):
            Aeq[a, k] = 1
            Aeq[n + b, k] = 1
        self.Aeq = Aeq
        self.Aub = np.array([[self.C[name][a, b] for (a, b) in self.cells] for name in self.C])
        # SD-EF polytope in variables (p, q): r = (1-p-q)/(n-2)
        self.build_polytope()

    def build_polytope(self):
        n = self.n
        # variables x = (p_0..p_{n-1}, q_0..q_{n-1}); r_o = (1 - p_o - q_o)/(n-2)
        G, h = [], []   # G x <= h

        def row_vec(who):  # returns (coef over x, const) giving the row as affine function
            out = []
            for o in range(n):
                c = np.zeros(2 * n)
                if who == "p":
                    c[o] = 1; out.append((c, 0.0))
                elif who == "q":
                    c[n + o] = 1; out.append((c, 0.0))
                else:
                    c[o] = -1 / (n - 2); c[n + o] = -1 / (n - 2); out.append((c, 1 / (n - 2)))
            return out

        rows = {"p": row_vec("p"), "q": row_vec("q"), "r": row_vec("r")}
        orders = {"p": self.ou, "q": self.ov, "r": self.oA}
        for me in ("p", "q", "r"):
            for other in ("p", "q", "r"):
                if other == me:
                    continue
                for t in range(1, n):
                    c = np.zeros(2 * n); k = 0.0
                    for o in orders[me][:t]:
                        c -= rows[me][o][0]; k -= rows[me][o][1]
                        c += rows[other][o][0]; k += rows[other][o][1]
                    G.append(c); h.append(-k)   # other(T) - me(T) <= 0
        for o in range(n):  # r >= 0
            c = np.zeros(2 * n); c[o] = 1; c[n + o] = 1
            G.append(c); h.append(1.0)
        self.G, self.h = np.array(G), np.array(h)
        E = np.zeros((2, 2 * n)); E[0, :n] = 1; E[1, n:] = 1
        self.E = E

    def solve(self, p, q):
        m = len(self.cells)
        c = np.zeros(m + 1); c[-1] = 1
        Aeq = np.hstack([self.Aeq, np.zeros((2 * self.n, 1))])
        Aub = np.hstack([self.Aub, -np.ones((6, 1))])
        res = linprog(c, A_ub=Aub, b_ub=np.zeros(6), A_eq=Aeq, b_eq=np.concatenate([p, q]),
                      bounds=[(0, None)] * m + [(None, None)], method="highs")
        assert res.status == 0, res.message
        return max(res.fun, 0.5), res.eqlin.marginals, res.x[:m], res.fun

    def br(self, Y):
        res = linprog(-Y, A_ub=self.G, b_ub=self.h, A_eq=self.E, b_eq=np.ones(2),
                      bounds=[(0, None)] * (2 * self.n), method="highs")
        return None if res.status != 0 else res.x

    def climb(self, rng, iters=60):
        x = self.br(rng.standard_normal(2 * self.n))
        if x is None:
            return None, None
        n = self.n
        _, Y, _, t = self.solve(x[:n], x[n:])
        for _ in range(iters):
            x2 = self.br(Y + 1e-7 * rng.standard_normal(len(Y)))
            if x2 is None:
                break
            _, Y2, _, t2 = self.solve(x2[:n], x2[n:])
            if t2 <= t + 1e-10:
                break
            x, t, Y = x2, t2, Y2
        return t, x


==> anc/code/theory_approx/twoplus_maxent.py <==
"""In the n-2-identical class, global max-entropy <=> Sinkhorn (product-form) zero-diagonal coupling.
Evaluate its six envies on adversarial vertices and random points."""
import sys, numpy as np
from twoplus import TwoPlus

def sinkhorn_coupling(p, q, iters=20000, tol=1e-13):
    n = len(p); M = np.ones((n, n)) - np.eye(n)
    M = M * (p[:, None] > 0) * (q[None, :] > 0)
    x = np.ones(n); y = np.ones(n)
    for _ in range(iters):
        x = np.where(p > 0, p / np.maximum(M @ y, 1e-300), 0)
        y = np.where(q > 0, q / np.maximum(M.T @ x, 1e-300), 0)
        Q = x[:, None] * M * y[None, :]
        if np.abs(Q.sum(1) - p).max() < tol: break
    return Q, np.abs(Q.sum(1) - p).max()

def six(tp, Q):
    return {k: float((C * Q).sum()) for k, C in tp.C.items()}

if __name__ == "__main__":
    n = int(sys.argv[1]); trials = int(sys.argv[2])
    rng = np.random.default_rng(int(sys.argv[3]))
    worst = (0, None)
    for tr in range(trials):
        ou, ov, oA = [tuple(int(v) for v in rng.permutation(n)) for _ in range(3)]
        tp = TwoPlus(n, ou, ov, oA)
        for _ in range(4):
            x = tp.br(rng.standard_normal(2 * n))
            if x is None: continue
            p, q = np.clip(x[:n], 0, None), np.clip(x[n:], 0, None)
            Q, err = sinkhorn_coupling(p, q)
            if err > 1e-8: continue  # no zero-diagonal coupling with full support pattern
            e = six(tp, Q); m = max(e.values())
            if m > worst[0]: worst = (m, (ou, ov, oA, p.round(4).tolist(), q.round(4).tolist(), e))
    print("n", n, "worst maxent (Sinkhorn) envy in class:", worst[0]); print(worst[1])


==> anc/code/theory_approx/verify_all.py <==
"""Numerical verification of every claim in notes/approx.md (sections refer to that file).

  python verify_all.py            # all checks (a few minutes, single process)
"""
import itertools
import math
import time

import numpy as np

from common import Ascent, DecLP, Env, greedy_bvn, is_sdef, maxent_decomposition, perms, random_profile, \
    random_sdef, symmetrize_rows
from exp_circulant import circulant
from twoplus import TwoPlus
from twoplus_maxent import sinkhorn_coupling, six

RNG = np.random.default_rng(20260923)


def header(s):
    print("\n=== " + s, flush=True)


# ---------------------------------------------------------------- §2 symmetrisation / two rows
def random_two_row_instance(n, rng):
    """Bistochastic P with two distinct rows r_A (n_A copies) and r_B (n_B copies); preferences drawn
    at random among those for which P is SD-EF (agents in the same class may have DIFFERENT orders)."""
    nA = int(rng.integers(1, n))
    nB = n - nA
    while True:
        rA = rng.dirichlet(np.ones(n) * rng.choice([0.3, 1.0, 3.0]))
        rA = np.minimum(rA, 1.0 / nA)
        rA /= rA.sum()
        if np.all(rA <= 1.0 / nA + 1e-12):
            break
    rB = (1 - nA * rA) / nB
    rows = [rA] * nA + [rB] * nB
    prof = []
    for i in range(n):
        mine, other = rows[i], (rB if i < nA else rA)
        for _ in range(200):  # random order in which `mine` SD-dominates `other`
            key = (mine - other) + 1e-3 * rng.standard_normal(n) * rng.choice([0, 1, 10])
            order = tuple(int(o) for o in np.argsort(-key))
            if np.all(np.cumsum((mine - other)[list(order)]) >= -1e-12):
                break
        else:
            order = tuple(int(o) for o in np.argsort(-(mine - other)))
        prof.append(order)
    P = np.array(rows)
    return P, tuple(prof), nA


def check_two_rows(trials=150):
    header("§2  Two distinct rows: every row-symmetrised decomposition (and max-entropy) is 1/2-Dec-EF")
    worst_sym, worst_me, worst_raw, formula_err = 0, 0, 0, 0
    for t in range(trials):
        n = int(RNG.integers(3, 7))
        P, prof, nA = random_two_row_instance(n, RNG)
        assert is_sdef(P, prof), "generator bug"
        env = Env(prof)
        g = greedy_bvn(P.tolist(), env.S)
        gs = symmetrize_rows(g, P, env)
        e = env.envies(gs)
        worst_raw = max(worst_raw, env.max_envy(g))
        worst_sym = max(worst_sym, e.max())
        me, err = maxent_decomposition(P.tolist(), env.S, env.A)
        worst_me = max(worst_me, env.max_envy(me))
        # closed form: i in A, j in B: e_ij = (beta_i - (nA-1)/2)/nB
        for (i, j), val in zip(env.pairs, e):
            same = (i < nA) == (j < nA)
            if same:
                formula_err = max(formula_err, abs(val - 0.5))
            else:
                ni = nA if i < nA else n - nA
                nj = n - ni
                beta = sum(P[i, o] * env.rank[i][o] for o in range(n))
                formula_err = max(formula_err, abs(val - (beta - (ni - 1) / 2) / nj))
    print(f"  {trials} instances n=3..6 (heterogeneous orders inside classes)")
    print(f"  greedy BvN raw max envy         : {worst_raw:.4f}   (can exceed 1/2)")
    print(f"  greedy BvN row-symmetrised      : {worst_sym:.6f}  (claim <= 1/2)")
    print(f"  max-entropy                     : {worst_me:.6f}  (claim <= 1/2)")
    print(f"  closed-form envy formula error  : {formula_err:.2e}")
    assert worst_sym <= 0.5 + 1e-9 and worst_me <= 0.5 + 1e-6 and formula_err < 1e-9


# ---------------------------------------------------------------- §3 product-form lemma
def sinkhorn_factors(p, q, iters=4000):
    n = len(p)
    M = (np.ones((n, n)) - np.eye(n)) * (p[:, None] > 0) * (q[None, :] > 0)
    x = np.ones(n); y = np.ones(n)
    for _ in range(iters):
        x = np.where(p > 0, p / np.maximum(M @ y, 1e-300), 0)
        y = np.where(q > 0, q / np.maximum(M.T @ x, 1e-300), 0)
    return x, y


def check_product_lemma(trials=20000):
    header("§3  Product-form (Sinkhorn) zero-diagonal coupling: p >=_SD q  =>  Pr[b > a] <= 1/2, exact formula")
    worst, ferr, cnt = 0, 0, 0
    for t in range(trials):
        n = int(RNG.integers(2, 9))
        q = RNG.dirichlet(np.ones(n) * RNG.choice([0.2, 1, 5]))
        if RNG.random() < 0.3:
            q[RNG.random(n) < 0.3] = 0
            if q.sum() == 0:
                continue
            q /= q.sum()
        p = q.copy()
        for _ in range(int(RNG.integers(0, 5))):  # move mass upward (towards better objects = lower index)
            i, j = sorted(RNG.choice(n, 2, replace=False))
            m = RNG.random() * p[j]
            p[j] -= m
            p[i] += m
        Q, err = sinkhorn_coupling(p, q, iters=4000, tol=1e-12)
        if err > 1e-9:
            continue  # no zero-diagonal coupling with these supports (e.g. p = q = point mass)
        cnt += 1
        E = np.tril(Q, -1).sum()  # b better than a  (b < a)
        N = np.triu(Q, 1).sum()
        worst = max(worst, E)
        # exact formula  N - E = sum_k Delta_k (u_k + u_{k+1}),  u = normalised row factor X/sum(X)
        X, Y = sinkhorn_factors(p, q)
        s = np.sqrt(Y.sum() / X.sum())
        X, Y = X * s, Y / s
        u = X / X.sum()
        D = np.cumsum(p)[:-1] - np.cumsum(q)[:-1]
        rhs = sum(D[k] * (u[k] + u[k + 1]) for k in range(n - 1))
        ferr = max(ferr, abs((N - E) - rhs))
    print(f"  {cnt} feasible random pairs n=2..8: max Pr[b better than a] = {worst:.10f} (claim <= 1/2)")
    print(f"  max |(N-E) - sum_k Delta_k (u_k+u_(k+1))| = {ferr:.2e}")
    assert worst <= 0.5 + 1e-8 and ferr < 1e-6


# ---------------------------------------------------------------- §3 corollaries: n = 3, 'rest identical'
def check_maxent_n3(profiles=200):
    header("§3  n = 3: max-entropy decomposition of every SD-EF matrix is 1/2-Dec-EF")
    worst = 0
    for prof in itertools.product(perms(3), repeat=3):
        asc = Ascent(prof)
        env = Env(prof)
        for t in range(3):
            P = random_sdef(asc, RNG, "vertex" if t == 0 else "mix")
            me, err = maxent_decomposition(P.tolist(), env.S, env.A)
            if err < 1e-6:
                worst = max(worst, env.max_envy(me))
    print(f"  all 216 profiles x 3 random SD-EF matrices: max maxent envy = {worst:.8f}")
    assert worst <= 0.5 + 1e-6


def check_rest_identical(trials=60):
    header("§3  maxent pair (i,j) with all other agents' rows identical: e_ij <= 1/2")
    worst = 0
    for t in range(trials):
        n = int(RNG.integers(4, 7))
        ou, ov, oA = [tuple(int(v) for v in RNG.permutation(n)) for _ in range(3)]
        prof = (ou, ov) + (oA,) * (n - 2)
        asc = Ascent(prof)
        env = Env(prof)
        P = random_sdef(asc, RNG, "mix")
        me, err = maxent_decomposition(P.tolist(), env.S, env.A)
        if err > 1e-6:
            continue
        e = dict(zip(env.pairs, env.envies(me)))
        worst = max(worst, e[(0, 1)], e[(1, 0)])
    print(f"  {trials} instances n=4..6: max over pairs (u,v) of maxent envy = {worst:.8f}")
    assert worst <= 0.5 + 1e-6


# ---------------------------------------------------------------- §4 (1,1,n-2) class
def check_one_one_rest(ns=(5, 6, 7, 8, 10, 12), trials=80):
    header("§4  (1,1,n-2) class: min over decompositions of max envy (reduced LP), and maxent")
    for n in ns:
        worst_lp, worst_me = 0, 0
        for t in range(trials):
            ou, ov, oA = [tuple(int(v) for v in RNG.permutation(n)) for _ in range(3)]
            tp = TwoPlus(n, ou, ov, oA)
            for _ in range(2):
                try:
                    tval, x = tp.climb(RNG)
                except AssertionError:
                    continue
                if x is None:
                    continue
                worst_lp = max(worst_lp, tval)
                p, q = np.clip(x[:n], 0, None), np.clip(x[n:], 0, None)
                for lam in (1.0, RNG.random()):
                    y = tp.br(RNG.standard_normal(2 * n))
                    z = x if lam == 1.0 or y is None else lam * x + (1 - lam) * y
                    p, q = np.clip(z[:n], 0, None), np.clip(z[n:], 0, None)
                    Q, err = sinkhorn_coupling(p, q, iters=4000, tol=1e-11)
                    if err < 1e-8:
                        worst_me = max(worst_me, max(six(tp, Q).values()))
        print(f"  n={n:2d}: adversarial vertices, best decomposition max cross-envy = {worst_lp:.6f}; "
              f"maxent max envy = {worst_me:.6f}", flush=True)
        assert worst_lp <= 0.5 + 1e-7 and worst_me <= 0.5 + 1e-6


# ---------------------------------------------------------------- §5 greedy BvN / sparse decompositions
def check_circulant():
    header("§5  Circulant family: SD-EF, unique support-n decomposition = shifts, greedy BvN envy = 1 - lam_0")
    for n in range(3, 8):
        P, prof, lam = circulant(n, 0.01 / n)
        assert is_sdef(P, prof)
        env = Env(prof)
        g = greedy_bvn(P.tolist(), env.S)
        supp = [env.S[k] for k in np.nonzero(g > 1e-12)[0]]
        shifts = sorted(tuple((i + k) % n for i in range(n)) for k in range(n))
        assert sorted(supp) == shifts
        e = env.max_envy(g)
        me, _ = maxent_decomposition(P.tolist(), env.S, env.A)
        print(f"  n={n}: greedy envy {e:.5f} = 1-lam0 = {1 - lam[0]:.5f};  (n-1)/n = {(n - 1) / n:.5f}; "
              f"maxent {env.max_envy(me):.5f}")
        assert abs(e - (1 - lam[0])) < 1e-9


def check_latin_odd():
    header("§5  J/n, n odd: every Latin-square (support-n) decomposition has a pair with envy >= (n+1)/(2n)")
    n = 5
    prof = tuple(tuple(int(v) for v in RNG.permutation(n)) for _ in range(n))
    env = Env(prof)
    # random Latin squares via random row/col/symbol permutations of the cyclic square + a few others
    best = 1
    for t in range(300):
        r, c, s = RNG.permutation(n), RNG.permutation(n), RNG.permutation(n)
        L = [[int(s[(r[k] + c[i]) % n]) for i in range(n)] for k in range(n)]
        pi = np.zeros(len(env.S))
        for k in range(n):
            pi[env.idx[tuple(L[k])]] += 1 / n
        best = min(best, env.max_envy(pi))
    print(f"  n=5 random profile, 300 isotopes of Z_5: min over them of max envy = {best:.4f} "
          f"(claim >= {(n + 1) / (2 * n):.4f})")
    assert best >= (n + 1) / (2 * n) - 1e-9


if __name__ == "__main__":
    t0 = time.time()
    check_two_rows()
    check_product_lemma()
    check_maxent_n3()
    check_rest_identical()
    check_one_one_rest()
    check_circulant()
    check_latin_odd()
    print(f"\nALL CHECKS PASSED in {time.time() - t0:.0f}s")


==> anc/code/theory_approx/vert_stats.py <==
"""Structure of SD-EF polytope vertices at n=4: number of distinct rows, max entry, etc."""
import collections, random
from common import *
from decef import sdef_vertices, profile_orbits
orbs = profile_orbits(4)
random.seed(1)
cnt = collections.Counter(); cnt_types = collections.Counter()
ex = {}
for prof in orbs:
    k = len(set(prof))
    V = sdef_vertices(prof)
    for P in V:
        rows = len(set(tuple(r) for r in P))
        cnt[(k, rows)] += 1
        ex.setdefault((k, rows), (prof, P))
for key in sorted(cnt): print(key, cnt[key])
for key in sorted(ex):
    if key[0] == 4:
        prof, P = ex[key]; print(key, prof); [print('   ', [str(x) for x in r]) for r in P]


==> anc/code/theory_complexity/coloring_reduction.py <==
"""Reduction 3-COLORING  ->  EF-DECOMPOSABILITY (threshold 1/2), and numerical sanity checks.

Construction (see notes/complexity.md).  For every vertex v (index k) of G:
  agents : a_v = 5k (colour agent), f_{v,1..4} = 5k+1 .. 5k+4 (fillers)
  objects: x_{v,1},x_{v,2},x_{v,3} = 5k,5k+1,5k+2 ;  h_{v,1},h_{v,2} = 5k+3,5k+4
  P[a_v][x_{v,t}] = 1/3 ; P[f][x_{v,t}] = 1/6 ; P[f][h_{v,s}] = 1/4 ; all other entries 0.
  a_v : N_3 > x_{v,3} > N_2 > x_{v,2} > N_1 > x_{v,1} > rest,  N_t = {x_{w,t} : w in N(v)}
  f   : h_{v,1} > h_{v,2} > x_{v,1} > x_{v,2} > x_{v,3} > rest
Claim: P is EF-decomposable  <=>  G is 3-colourable.

This script
  (1) builds the instance and checks P is bistochastic;
  (2) for 3-colourable G, builds the explicit decomposition from the proof (uniform relabelling of
      a proper colouring x independent uniform filler bijections) and computes every
      Pr[i envies j] EXACTLY (Fractions), and the marginals;
  (3) computes t*(P) = min over decompositions of max_{i!=j} Pr[i envies j] by column generation
      (HiGHS, float) with EXACT pricing (enumeration of colour vectors, per-block filler bijections).
"""
from __future__ import annotations

import itertools
import json
import sys
import time
from fractions import Fraction

import networkx as nx
import numpy as np
from scipy.optimize import linprog

B = 5  # block size


# ----------------------------------------------------------------------------- instance
def build_instance(G: nx.Graph):
    V = sorted(G.nodes())
    idx = {v: k for k, v in enumerate(V)}
    nV = len(V)
    n = B * nV
    x = lambda v, t: B * idx[v] + (t - 1)          # t in 1..3
    h = lambda v, s: B * idx[v] + 2 + s            # s in 1..2
    profile = [None] * n
    P = [[Fraction(0)] * n for _ in range(n)]
    for v in V:
        k = idx[v]
        nbrs = sorted(G.neighbors(v), key=lambda w: idx[w])
        top = []
        for t in (3, 2, 1):
            top += [x(w, t) for w in nbrs] + [x(v, t)]
        rest = [o for o in range(n) if o not in top]
        profile[B * k] = tuple(top + rest)
        ftop = [h(v, 1), h(v, 2), x(v, 1), x(v, 2), x(v, 3)]
        frest = [o for o in range(n) if o not in ftop]
        for q in range(1, 5):
            profile[B * k + q] = tuple(ftop + frest)
        for t in (1, 2, 3):
            P[B * k][x(v, t)] = Fraction(1, 3)
            for q in range(1, 5):
                P[B * k + q][x(v, t)] = Fraction(1, 6)
        for s in (1, 2):
            for q in range(1, 5):
                P[B * k + q][h(v, s)] = Fraction(1, 4)
    for i in range(n):
        assert sum(P[i]) == 1
    for o in range(n):
        assert sum(P[i][o] for i in range(n)) == 1
    return V, idx, profile, P


def rank_table(profile):
    n = len(profile)
    r = np.zeros((n, n), dtype=np.int64)
    for i, pref in enumerate(profile):
        for pos, o in enumerate(pref):
            r[i, o] = pos
    return r


FILLER_BIJ = list(itertools.permutations(range(4)))  # filler q (0..3) gets remaining[beta[q]]


def block_assignment(k, c, beta):
    """Objects of agents 5k..5k+4 when colour agent has colour c in {0,1,2} and filler bijection beta."""
    xs = [B * k + t for t in range(3)]
    remaining = [o for o in xs if o != B * k + c] + [B * k + 3, B * k + 4]
    return [B * k + c] + [remaining[beta[q]] for q in range(4)]


def is_proper3(G, col):
    return all(col[u] != col[v] for u, v in G.edges())


def find_3coloring(G):
    V = sorted(G.nodes())
    order = sorted(V, key=lambda v: -G.degree(v))
    col = {}

    def rec(i):
        if i == len(order):
            return True
        v = order[i]
        for c in range(3):
            if all(col.get(w) != c for w in G.neighbors(v)):
                col[v] = c
                if rec(i + 1):
                    return True
                del col[v]
        return False

    return dict(col) if rec(0) else None


# ----------------------------------------------------------------------------- (2) exact yes-certificate
def exact_yes_check(G, V, idx, profile, P, chi):
    """Distribution: pi uniform in S_3, colour of v = pi(chi(v)); per block an independent uniform
    filler bijection.  Pr[i envies j] computed exactly by enumerating (pi, beta_block(i), beta_block(j))."""
    n = len(profile)
    r = rank_table(profile)
    S3 = list(itertools.permutations(range(3)))
    nb = len(FILLER_BIJ)
    worst = Fraction(0)
    marg = [[Fraction(0)] * n for _ in range(n)]
    probs = {}
    for i in range(n):
        ki = i // B
        for j in range(n):
            if i == j:
                continue
            kj = j // B
            cnt = 0
            tot = 0
            for pi in S3:
                ci = pi[chi[V[ki]]]
                cj = pi[chi[V[kj]]]
                if ki == kj:
                    for b in FILLER_BIJ:
                        A = block_assignment(ki, ci, b)
                        oi, oj = A[i - B * ki], A[j - B * kj]
                        cnt += r[i, oj] < r[i, oi]
                        tot += 1
                else:
                    for b1 in FILLER_BIJ:
                        oi = block_assignment(ki, ci, b1)[i - B * ki]
                        for b2 in FILLER_BIJ:
                            oj = block_assignment(kj, cj, b2)[j - B * kj]
                            cnt += r[i, oj] < r[i, oi]
                            tot += 1
            p = Fraction(int(cnt), tot)
            probs[(i, j)] = p
            worst = max(worst, p)
    # marginals
    for i in range(n):
        ki = i // B
        for pi in S3:
            ci = pi[chi[V[ki]]]
            for b in FILLER_BIJ:
                o = block_assignment(ki, ci, b)[i - B * ki]
                marg[i][o] += Fraction(1, 6 * nb)
    assert marg == P, "marginals of the constructed decomposition differ from P"
    return worst, probs


# ----------------------------------------------------------------------------- (3) t* by column generation
class ColGen:
    def __init__(self, G, V, idx, profile, P):
        self.G, self.V, self.idx, self.profile = G, V, idx, profile
        self.n = n = len(profile)
        self.nV = len(V)
        self.r = rank_table(profile)
        self.Pvec = np.array([float(P[i][o]) for i in range(n) for o in range(n)])
        self.pairs = [(i, j) for i in range(n) for j in range(n) if i != j]
        self.pair_id = {p: k for k, p in enumerate(self.pairs)}
        # generic check of which cross-block pairs can ever envy (on the support of P)
        supp = [[o for o in range(n) if P[i][o] > 0] for i in range(n)]
        self.cross = []
        for (i, j) in self.pairs:
            if i // B == j // B:
                continue
            if any(self.r[i, oj] < self.r[i, oi] for oi in supp[i] for oj in supp[j]):
                self.cross.append((i, j))
        for (i, j) in self.cross:  # must be colour agent i envying agent j of an adjacent block
            assert i % B == 0 and self.G.has_edge(V[i // B], V[j // B]), (i, j)
        self.cols = []

    def column(self, sigma):
        n = self.n
        a = np.zeros(n * n)
        for i in range(n):
            a[i * n + sigma[i]] = 1.0
        e = np.zeros(len(self.pairs))
        r = self.r
        for k, (i, j) in enumerate(self.pairs):
            if r[i, sigma[j]] < r[i, sigma[i]]:
                e[k] = 1.0
        return a, e

    def sigma_from(self, cvec, betas):
        s = []
        for k in range(self.nV):
            s += block_assignment(k, cvec[k], FILLER_BIJ[betas[k]])
        return tuple(s)

    def initial_columns(self):
        # c_v = r for all v, fillers get cyclic shift s of remaining objects: marginals exactly P
        cyc = [FILLER_BIJ.index(tuple((q + s) % 4 for q in range(4))) for s in range(4)]
        return [self.sigma_from([rr] * self.nV, [cyc[s]] * self.nV) for rr in range(3) for s in range(4)]

    def solve_master(self):
        A = np.column_stack([c[0] for c in self.colvecs])
        E = np.column_stack([c[1] for c in self.colvecs])
        K = A.shape[1]
        cobj = np.zeros(K + 1)
        cobj[-1] = 1.0
        Aeq = np.hstack([A, np.zeros((A.shape[0], 1))])
        Aub = np.hstack([E, -np.ones((E.shape[0], 1))])
        res = linprog(cobj, A_ub=Aub, b_ub=np.zeros(E.shape[0]), A_eq=Aeq, b_eq=self.Pvec,
                      bounds=[(0, None)] * K + [(None, None)], method="highs")
        assert res.status == 0, res.message
        return res

    def price(self, y, z):
        """Exact min reduced cost over all permutations in the support of P.
        reduced cost(sigma) = - sum_i y[i,sigma(i)] - sum_{(i,j)} z_ij E_ij(sigma)   (z <= 0)."""
        n, nV, r = self.n, self.nV, self.r
        Y = y.reshape(n, n)
        W = {p: -z[k] for k, p in enumerate(self.pairs)}  # >= 0
        # per-block table T[k][c][beta]: own objects + within-block envy
        T = np.zeros((nV, 3, 24))
        for k in range(nV):
            ag = list(range(B * k, B * k + B))
            for c in range(3):
                for bi, b in enumerate(FILLER_BIJ):
                    A = block_assignment(k, c, b)
                    val = -sum(Y[ag[q], A[q]] for q in range(B))
                    for p in range(B):
                        for q in range(B):
                            if p != q and r[ag[p], A[q]] < r[ag[p], A[p]]:
                                val += W[(ag[p], ag[q])]
                    T[k, c, bi] = val
        # cross terms: colour agent of block ku (colour cu) envies agent j of block kv
        # store U[(ku,kv)][cu, cv, beta] and colour-colour terms CC[(ku,kv)][cu,cv]
        U = {}
        CC = {}
        for (i, j) in self.cross:
            ku, kv = i // B, j // B
            if W[(i, j)] == 0:
                continue
            for cu in range(3):
                oi = B * ku + cu
                for cv in range(3):
                    if j % B == 0:
                        oj = B * kv + cv
                        if r[i, oj] < r[i, oi]:
                            CC.setdefault((ku, kv), np.zeros((3, 3)))[cu, cv] += W[(i, j)]
                    else:
                        for bi, b in enumerate(FILLER_BIJ):
                            oj = block_assignment(kv, cv, b)[j % B]
                            if r[i, oj] < r[i, oi]:
                                U.setdefault((ku, kv), np.zeros((3, 3, 24)))[cu, cv, bi] += W[(i, j)]
        # enumerate colour vectors
        C = np.array(list(itertools.product(range(3), repeat=nV)), dtype=np.int64)  # (M, nV)
        total = np.zeros(len(C))
        argb = np.zeros((len(C), nV), dtype=np.int64)
        for (ku, kv), M in CC.items():
            total += M[C[:, ku], C[:, kv]]
        for kv in range(nV):
            acc = T[kv][C[:, kv]]  # (M, 24)
            for (ku, kv2), M in U.items():
                if kv2 == kv:
                    acc = acc + M[C[:, ku], C[:, kv]]
            argb[:, kv] = acc.argmin(axis=1)
            total += acc.min(axis=1)
        order = np.argsort(total)
        return total, C, argb, order

    def run(self, max_iter=500, add=20, tol=1e-9, verbose=False):
        self.colvecs = []
        seen = set()
        for s in self.initial_columns():
            seen.add(s)
            self.colvecs.append(self.column(s))
        for it in range(max_iter):
            res = self.solve_master()
            y = res.eqlin.marginals
            z = res.ineqlin.marginals
            total, C, argb, order = self.price(y, z)
            best = total[order[0]]
            if verbose:
                print(f"  it {it}: master t = {res.fun:.9f}, cols = {len(self.colvecs)}, min rc = {best:.3e}",
                      flush=True)
            if best > -tol:
                return res.fun, it, len(self.colvecs)
            added = 0
            for m in order[: add * 3]:
                if total[m] > -tol or added >= add:
                    break
                s = self.sigma_from(list(C[m]), list(argb[m]))
                if s not in seen:
                    seen.add(s)
                    self.colvecs.append(self.column(s))
                    added += 1
            if added == 0:
                return res.fun, it, len(self.colvecs)
        raise RuntimeError("column generation did not converge")


# ----------------------------------------------------------------------------- driver
def graphs():
    out = {}
    out["K2"] = nx.complete_graph(2)
    out["P3"] = nx.path_graph(3)
    out["K3"] = nx.complete_graph(3)
    out["C4"] = nx.cycle_graph(4)
    out["C5"] = nx.cycle_graph(5)
    out["K4"] = nx.complete_graph(4)
    out["K4-e (diamond)"] = nx.Graph([(0, 1), (0, 2), (1, 2), (1, 3), (2, 3)])
    out["W5 (odd wheel)"] = nx.wheel_graph(6)          # hub + C5 : chi = 4
    out["Moser spindle"] = nx.Graph([(0, 1), (0, 2), (1, 2), (1, 3), (2, 3), (0, 4), (0, 5), (4, 5),
                                     (4, 6), (5, 6), (3, 6)])  # chi = 4, 7 vertices
    out["Petersen"] = nx.petersen_graph()              # chi = 3, 10 vertices
    out["Groetzsch"] = nx.mycielski_graph(4)           # chi = 4, triangle-free, 11 vertices
    return out


def main(names=None):
    results = {}
    for name, G in graphs().items():
        if names and name not in names:
            continue
        G = nx.convert_node_labels_to_integers(G)
        V, idx, profile, P = build_instance(G)
        chi = find_3coloring(G)
        row = {"vertices": G.number_of_nodes(), "edges": G.number_of_edges(), "n_agents": len(profile),
               "3-colourable": chi is not None,
               "proof_lower_bound_if_no": None if chi else str(Fraction(1, 2) + Fraction(1, 2 * G.number_of_edges()))}
        t0 = time.time()
        if chi is not None:
            worst, probs = exact_yes_check(G, V, idx, profile, P, chi)
            row["yes_certificate_max_envy_exact"] = str(worst)
            row["yes_certificate_ok"] = worst <= Fraction(1, 2)
            nhalf = sum(1 for p in probs.values() if p == Fraction(1, 2))
            row["pairs_at_exactly_half"] = nhalf
        cg = ColGen(G, V, idx, profile, P)
        t, it, ncol = cg.run(verbose=False)
        row["tstar_colgen"] = round(t, 9)
        row["colgen_iters"] = it
        row["colgen_columns"] = ncol
        row["seconds"] = round(time.time() - t0, 1)
        results[name] = row
        print(name, json.dumps(row), flush=True)
    return results


if __name__ == "__main__":
    names = sys.argv[1:] or None
    res = main(names)
    tag = "_".join(n.split()[0] for n in names) if names else "all"
    with open(f"results_coloring_{tag}.json", "w") as f:
        json.dump(res, f, indent=1)


==> anc/code/theory_complexity/fas_reduction.py <==
"""Reduction FEEDBACK ARC SET -> weighted envy minimisation over decompositions of a UNIFORM (hence
SD-EF) matrix with identical preferences.  Numerical sanity check of the sandwich

    FAS(D) <= OPT(D, m) <= FAS(D) + (n-1)|A| / (n+m),

where OPT(D, m) = min over decompositions pi of J/N (N = n+m) of sum_{(i,j) in A} Pr_pi[i envies j],
all N agents share the preference o_0 > o_1 > ... > o_{N-1}, real agents are 0..n-1 and m dummies.

OPT is computed by column generation (HiGHS) with exact pricing: enumerate the positions of the n
real agents (ordered placements) and fill the dummies by a min-cost assignment.
"""
from __future__ import annotations

import itertools
import json

import networkx as nx
import numpy as np
from scipy.optimize import linear_sum_assignment, linprog


def fas_bruteforce(n, arcs):
    best = None
    for rho in itertools.permutations(range(n)):
        pos = {a: k for k, a in enumerate(rho)}
        cost = sum(1 for (i, j) in arcs if pos[j] < pos[i])  # j above i  <=>  i envies j
        best = cost if best is None else min(best, cost)
    return best


def opt_weighted(n, arcs, m, tol=1e-10, verbose=False):
    N = n + m
    P = np.full(N * N, 1.0 / N)

    def column(sigma):  # sigma[i] = position (= object index) of agent i
        a = np.zeros(N * N)
        for i in range(N):
            a[i * N + sigma[i]] = 1.0
        cost = sum(1.0 for (i, j) in arcs if sigma[j] < sigma[i])
        return a, cost

    cols = []
    seen = set()
    for s in range(N):  # cyclic shifts: feasible start
        sig = tuple((i + s) % N for i in range(N))
        seen.add(sig)
        cols.append(column(sig))
    for it in range(10000):
        A = np.column_stack([c[0] for c in cols])
        c = np.array([c[1] for c in cols])
        res = linprog(c, A_eq=A, b_eq=P, bounds=[(0, None)] * len(cols), method="highs")
        assert res.status == 0, res.message
        y = res.eqlin.marginals.reshape(N, N)
        # pricing: min_sigma cost(sigma) - sum_i y[i, sigma(i)]
        best, bestsig = 0.0, None
        dummies = list(range(n, N))
        for place in itertools.permutations(range(N), n):
            val = sum(1.0 for (i, j) in arcs if place[j] < place[i]) - sum(y[i, place[i]] for i in range(n))
            free = [p for p in range(N) if p not in place]
            if m:
                Cm = -y[np.ix_(dummies, free)]
                ri, ci = linear_sum_assignment(Cm)
                val += Cm[ri, ci].sum()
            if val < best - tol:
                best = val
                sig = list(place) + [0] * m
                if m:
                    for a, b in zip(ri, ci):
                        sig[n + a] = free[b]
                bestsig = tuple(sig)
        if verbose:
            print(f"   it {it} obj {res.fun:.9f} rc {best:.2e}")
        if bestsig is None or bestsig in seen:
            return res.fun
        seen.add(bestsig)
        cols.append(column(bestsig))
    raise RuntimeError


def main():
    tests = {
        "2-cycle": (2, [(0, 1), (1, 0)]),
        "transitive T3": (3, [(0, 1), (1, 2), (0, 2)]),
        "3-cycle": (3, [(0, 1), (1, 2), (2, 0)]),
        "3-cycle + chord pair": (3, [(0, 1), (1, 2), (2, 0), (1, 0)]),
        "4-cycle": (4, [(0, 1), (1, 2), (2, 3), (3, 0)]),
    }
    out = {}
    for name, (n, arcs) in tests.items():
        W = len(arcs)
        fas = fas_bruteforce(n, arcs)
        mmin = max(0, (n - 1) * W + 1 - n)  # N = n+m > (n-1)W  => additive error < 1
        rows = []
        for m in sorted({0, 1, 2, mmin}):
            if n + m > 13:
                continue
            val = opt_weighted(n, arcs, m)
            ub = fas + (n - 1) * W / (n + m)
            rows.append({"m": m, "N": n + m, "OPT": round(val, 9), "FAS": fas, "upper_bound": round(ub, 6),
                         "sandwich_ok": fas - 1e-7 <= val <= ub + 1e-7, "decides_FAS": ub < fas + 1})
            print(name, rows[-1], flush=True)
        out[name] = rows
    with open("results_fas.json", "w") as f:
        json.dump(out, f, indent=1)


if __name__ == "__main__":
    main()


==> anc/code/theory_complexity/results_coloring_C4_C5_K4-e_W5_Moser.json <==
{
 "C4": {
  "vertices": 4,
  "edges": 4,
  "n_agents": 20,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 56,
  "tstar_colgen": 0.5,
  "colgen_iters": 31,
  "colgen_columns": 632,
  "seconds": 1.4
 },
 "C5": {
  "vertices": 5,
  "edges": 5,
  "n_agents": 25,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 70,
  "tstar_colgen": 0.5,
  "colgen_iters": 46,
  "colgen_columns": 932,
  "seconds": 3.7
 },
 "K4-e (diamond)": {
  "vertices": 4,
  "edges": 5,
  "n_agents": 20,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 58,
  "tstar_colgen": 0.5,
  "colgen_iters": 36,
  "colgen_columns": 732,
  "seconds": 2.4
 },
 "W5 (odd wheel)": {
  "vertices": 6,
  "edges": 10,
  "n_agents": 30,
  "3-colourable": false,
  "proof_lower_bound_if_no": "11/20",
  "tstar_colgen": 0.55,
  "colgen_iters": 52,
  "colgen_columns": 1052,
  "seconds": 5.3
 },
 "Moser spindle": {
  "vertices": 7,
  "edges": 11,
  "n_agents": 35,
  "3-colourable": false,
  "proof_lower_bound_if_no": "6/11",
  "tstar_colgen": 0.545454545,
  "colgen_iters": 63,
  "colgen_columns": 1272,
  "seconds": 8.6
 }
}

==> anc/code/theory_complexity/results_coloring_K2_P3_K3_K4.json <==
{
 "K2": {
  "vertices": 2,
  "edges": 1,
  "n_agents": 10,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 26,
  "tstar_colgen": 0.5,
  "colgen_iters": 17,
  "colgen_columns": 165,
  "seconds": 0.2
 },
 "P3": {
  "vertices": 3,
  "edges": 2,
  "n_agents": 15,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 40,
  "tstar_colgen": 0.5,
  "colgen_iters": 26,
  "colgen_columns": 532,
  "seconds": 0.7
 },
 "K3": {
  "vertices": 3,
  "edges": 3,
  "n_agents": 15,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 42,
  "tstar_colgen": 0.5,
  "colgen_iters": 25,
  "colgen_columns": 512,
  "seconds": 0.7
 },
 "K4": {
  "vertices": 4,
  "edges": 6,
  "n_agents": 20,
  "3-colourable": false,
  "proof_lower_bound_if_no": "7/12",
  "tstar_colgen": 0.583333333,
  "colgen_iters": 25,
  "colgen_columns": 512,
  "seconds": 0.5
 }
}

==> anc/code/theory_complexity/results_coloring_Petersen_Groetzsch.json <==
{
 "Petersen": {
  "vertices": 10,
  "edges": 15,
  "n_agents": 50,
  "3-colourable": true,
  "proof_lower_bound_if_no": null,
  "yes_certificate_max_envy_exact": "1/2",
  "yes_certificate_ok": true,
  "pairs_at_exactly_half": 150,
  "tstar_colgen": 0.5,
  "colgen_iters": 111,
  "colgen_columns": 2232,
  "seconds": 82.2
 },
 "Groetzsch": {
  "vertices": 11,
  "edges": 20,
  "n_agents": 55,
  "3-colourable": false,
  "proof_lower_bound_if_no": "21/40",
  "tstar_colgen": 0.525,
  "colgen_iters": 134,
  "colgen_columns": 2692,
  "seconds": 152.7
 }
}

==> anc/code/theory_complexity/results_fas.json <==
{
 "2-cycle": [
  {
   "m": 0,
   "N": 2,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 2.0,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 1,
   "N": 3,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 1.666667,
   "sandwich_ok": true,
   "decides_FAS": true
  },
  {
   "m": 2,
   "N": 4,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 1.5,
   "sandwich_ok": true,
   "decides_FAS": true
  }
 ],
 "transitive T3": [
  {
   "m": 0,
   "N": 3,
   "OPT": 1.333333333,
   "FAS": 0,
   "upper_bound": 2.0,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 1,
   "N": 4,
   "OPT": 1.0,
   "FAS": 0,
   "upper_bound": 1.5,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 2,
   "N": 5,
   "OPT": 0.8,
   "FAS": 0,
   "upper_bound": 1.2,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 4,
   "N": 7,
   "OPT": 0.571428571,
   "FAS": 0,
   "upper_bound": 0.857143,
   "sandwich_ok": true,
   "decides_FAS": true
  }
 ],
 "3-cycle": [
  {
   "m": 0,
   "N": 3,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 3.0,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 1,
   "N": 4,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 2.5,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 2,
   "N": 5,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 2.2,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 4,
   "N": 7,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 1.857143,
   "sandwich_ok": true,
   "decides_FAS": true
  }
 ],
 "3-cycle + chord pair": [
  {
   "m": 0,
   "N": 3,
   "OPT": 1.666666667,
   "FAS": 1,
   "upper_bound": 3.666667,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 1,
   "N": 4,
   "OPT": 1.5,
   "FAS": 1,
   "upper_bound": 3.0,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 2,
   "N": 5,
   "OPT": 1.4,
   "FAS": 1,
   "upper_bound": 2.6,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 6,
   "N": 9,
   "OPT": 1.222222222,
   "FAS": 1,
   "upper_bound": 1.888889,
   "sandwich_ok": true,
   "decides_FAS": true
  }
 ],
 "4-cycle": [
  {
   "m": 0,
   "N": 4,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 4.0,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 1,
   "N": 5,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 3.4,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 2,
   "N": 6,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 3.0,
   "sandwich_ok": true,
   "decides_FAS": false
  },
  {
   "m": 9,
   "N": 13,
   "OPT": 1.0,
   "FAS": 1,
   "upper_bound": 1.923077,
   "sandwich_ok": true,
   "decides_FAS": true
  }
 ]
}

==> anc/code/theory_twoplus/construction_check.py <==
"""End-to-end check of the (1,1,m) construction: zero-diagonal product-form (Sinkhorn) coupling Q of
(p,q) for (u,v), A-agents fill the remaining objects uniformly.  For small n we build the explicit
distribution over permutations and check marginals == P and every pairwise envy <= 1/2."""
import itertools, math, random, sys
import numpy as np
sys.path.insert(0, "theory_twoplus")
from mixture_test import sdef_vertex

def sinkhorn_zero_diag(p, q, iters=20000, tol=1e-13):
    n = len(p); K = 1 - np.eye(n); U = np.ones(n); V = np.ones(n)
    for _ in range(iters):
        U = p / (K @ V); V = q / (K.T @ U)
        Q = U[:, None] * K * V[None, :]
        if max(abs(Q.sum(1) - p).max(), abs(Q.sum(0) - q).max()) < tol: break
    return Q

def check(pu, pv, pA, m, rng, eps):
    n = m + 2
    p, q, r = sdef_vertex(pu, pv, pA, m, rng)
    p, q, r = [(1 - eps) * x + eps / n for x in (p, q, r)]      # interior point (still SD-EF)
    Q = sinkhorn_zero_diag(p, q)
    agents = ["u", "v"] + [f"x{i}" for i in range(m)]
    prefs = {"u": pu, "v": pv, **{f"x{i}": pA for i in range(m)}}
    rank = {i: {o: k for k, o in enumerate(prefs[i])} for i in agents}
    # explicit distribution: (a,b) ~ Q, A gets a uniformly random bijection onto the rest
    M = np.zeros((n, n)); envy = {(i, j): 0.0 for i in agents for j in agents if i != j}
    for a in range(n):
        for b in range(n):
            if a == b or Q[a, b] <= 0: continue
            rest = [o for o in range(n) if o not in (a, b)]
            w = Q[a, b] / math.factorial(m)
            for perm in itertools.permutations(rest):
                obj = {"u": a, "v": b, **{f"x{i}": perm[i] for i in range(m)}}
                for k, i in enumerate(agents): M[k, obj[i]] += w
                for (i, j) in envy:
                    if rank[i][obj[j]] < rank[i][obj[i]]: envy[(i, j)] += w
    P = np.vstack([p, q] + [r] * m)
    return np.abs(M - P).max(), max(envy.values())

rng = np.random.default_rng(0); rnd = random.Random(0)
for m in [2, 3, 4]:
    worst, err = 0, 0
    for _ in range(150):
        n = m + 2; pu, pv, pA = (tuple(rnd.sample(range(n), n)) for _ in range(3))
        e, w = check(pu, pv, pA, m, rng, eps=1e-3)
        err = max(err, e); worst = max(worst, w)
    print(f"m={m} (n={m+2}): max marginal error {err:.1e}, max pairwise envy {worst:.9f}")


==> anc/code/theory_twoplus/dual_lp.py <==
"""Goal (u vs A, product-form coupling): sum_a U_a h_a <= 0, h_a = (a - n/2)(1 - V_a) - Vbar_{a-1}
(objects indexed 1..n in u's order, U,V >= 0 each summing to 1).
Hypotheses (homogenised with sum U = 1), all of the form sum_a U_a coef_a >= 0:
  H_k (u does not SD-envy A):  coef_a = [a<=k]((n-1)(1-V_a) - V_a) + k V_a + Vbar_k - k
  K_k (u does not SD-envy v):  coef_a = [a<=k] - Vbar_k
Find multipliers lam, kap >= 0 with h_a + sum lam_k H_{k,a} + sum kap_k K_{k,a} <= 0 for all a."""
import numpy as np
from scipy.optimize import linprog

def coeffs(V):
    n = len(V); a = np.arange(1, n + 1); Vb = np.concatenate([[0], np.cumsum(V)])  # Vb[k]=sum_{<=k}
    h = (a - n / 2) * (1 - V) - Vb[:-1]
    H = np.array([[(((n - 1) * (1 - V[i]) - V[i]) if i + 1 <= k else 0) + k * V[i] + Vb[k] - k
                   for i in range(n)] for k in range(1, n)])
    K = np.array([[(1 if i + 1 <= k else 0) - Vb[k] for i in range(n)] for k in range(1, n)])
    return h, H, K

def certificate(V, use_K=True):
    h, H, K = coeffs(V)
    rows = np.vstack([H, K]) if use_K else H
    # find y >= 0 with rows^T y <= -h   (feasibility)
    res = linprog(np.zeros(len(rows)), A_ub=rows.T, b_ub=-h, bounds=[(0, None)] * len(rows), method="highs")
    return res.status == 0, (res.x if res.status == 0 else None)

if __name__ == "__main__":
    rng = np.random.default_rng(1)
    for n in [3, 4, 5, 6, 8, 12]:
        for useK in (False, True):
            bad = 0
            for _ in range(2000):
                V = rng.dirichlet(np.ones(n) * rng.choice([0.2, 1, 5]))
                ok, _ = certificate(V, useK)
                bad += not ok
            print(f"n={n} use_K={useK}: no certificate for {bad}/2000 random V")


==> anc/code/theory_twoplus/kernel_counterexample.py <==
import numpy as np
from fractions import Fraction as F
from scipy.optimize import minimize
rng = np.random.default_rng(3)

def psi_of(V):
    n = len(V); g = 0.5 - V; W = g[:, None] + g[None, :]; np.fill_diagonal(W, 0)
    L = np.diag(W.sum(1)) - W
    sig = np.array([W[a, a+1:].sum() - W[a, :a].sum() for a in range(n)])
    return np.linalg.lstsq(L, sig, rcond=None)[0], L

best = (-1, None, None)
for n in [4, 5, 6, 8]:
    for _ in range(20000):
        V = rng.dirichlet(np.ones(n) * rng.choice([0.1, 0.5, 2]))
        psi, _ = psi_of(V); inc = np.diff(psi)
        k = inc.argmax()
        if inc[k] > best[0]: best = (inc[k], V, k)
inc, V, k = best
n = len(V); print("n", n, "V", np.round(V, 4), "cut k", k, "psi increment", inc)
# rationalise V, build U = f + t with L f = e_k - e_{k+1}
Vq = [F(round(x * 10**6), 10**6) for x in V[:-1]]; Vq.append(1 - sum(Vq))
psi, L = psi_of(np.array([float(x) for x in Vq]))
y = np.zeros(n); y[k] = 1; y[k + 1] = -1
f = np.linalg.lstsq(L, y, rcond=None)[0]; f = f - f.min() + 0.05
Uq = [F(x).limit_denominator(10**6) for x in f]
# exact J_ac = U_a (1 - V_a - V_c) (W uniform), zero diagonal
J = [[(Uq[a] * (1 - Vq[a] - Vq[c]) if a != c else F(0)) for c in range(n)] for a in range(n)]
Z = sum(map(sum, J)); J = [[x / Z for x in r] for r in J]
p = [sum(r) for r in J]; s = [sum(J[a][c] for a in range(n)) for c in range(n)]
pref = [sum(p[:t]) - sum(s[:t]) for t in range(1, n)]
E = sum(J[a][c] for a in range(n) for c in range(n) if c < a)
print("prefix(p - s) (all >= 0 => p SD-dominates s):", [float(x) for x in pref])
print("Pr[c better than a] =", E, "=", float(E))


==> anc/code/theory_twoplus/lam_V.py <==
import sympy as sp, sys
n = int(sys.argv[1])
V = list(sp.symbols(f'V1:{n}')) ; V.append(1 - sum(V))
w = lambda a, c: sum(V[b-1] for b in range(1, n+1) if b not in (a, c))
def M(k, t):
    lo, hi = min(k, t), max(k, t)
    return sum(w(a, c) for a in range(1, lo+1) for c in range(hi+1, n+1))
W = [M(t, t) for t in range(1, n)]
Mm = sp.Matrix(n-1, n-1, lambda k, t: M(k+1, t+1))
lam = Mm.T.LUsolve(sp.Matrix(W))
for k in range(n-1):
    print(f"lam_{k+1} =", sp.factor(sp.simplify(lam[k])))


==> anc/code/theory_twoplus/lam_sym.py <==
# For additive kernel w_ac = g_a + g_c, solve sum_k lam_k T_k = S (coefficients in Delta_t) symbolically.
import sympy as sp, sys
n = int(sys.argv[1])
g = sp.symbols(f'g1:{n+1}')
w = lambda a, c: g[a-1] + g[c-1]
def M(k, t):  # coefficient of Delta_t in T_k
    lo, hi = min(k, t), max(k, t)
    return sum(w(a, c) for a in range(1, lo+1) for c in range(hi+1, n+1))
W = [M(t, t) for t in range(1, n)]
Mm = sp.Matrix(n-1, n-1, lambda k, t: M(k+1, t+1))
lam = Mm.T.LUsolve(sp.Matrix(W))
G = sum(g)
for k in range(n-1):
    e = sp.factor(sp.simplify(lam[k]))
    print(f"lam_{k+1} =", e)


==> anc/code/theory_twoplus/lemma_proof_check.py <==
"""Verification script for notes/twoplus_lemma.md (least-squares ranking monotonicity).

Checks
  S1  (sympy, symbolic, n=3..7) Laplacian identity (Lf)_a = d_a f_a - g_a S - T,
      sigma_a = (n-2a)(1-V_a) + 2 P_a, and the reduction: for ANY tau, with
      y_a := (c_a+tau)/d_a, psi_a := 1-2a/n+2y_a/n, one has
      (L psi - sigma)_a = d_a*0 + (terms proportional to (sum y - n/2)),
      i.e. L psi = sigma whenever sum y = n/2.
  S2  (sympy, symbolic n, j, u) the key algebraic inequality identity and the
      sum identity sum_{j=1}^{n-1} (n-j)/(n-1) = n/2.
  E   (exact Fractions) random rational V, all three regimes, n=3..9:
      solve L psi = sigma exactly, check y in [0,1] and monotonicity, check
      Phi(tau0) <= n/2 <= Phi(tau1) (case A) or t* in [-delta,0] (case B).
  N   (float) many random V, n=3..30, incl. near-boundary and big-entry V.
"""
import sys
from fractions import Fraction as Fr
import random
import numpy as np
import sympy as sp

# ---------------------------------------------------------------- S1
def s1(nmax=7):
    for n in range(3, nmax + 1):
        V = list(sp.symbols(f"V1:{n}"))
        V.append(1 - sum(V))                       # sum V = 1
        f = sp.symbols(f"f1:{n+1}")
        tau = sp.Symbol("tau")
        g = [sp.Rational(1, 2) - v for v in V]
        k = lambda a, c: 1 - V[a] - V[c]
        d = [n - 1 - n * V[a] for a in range(n)]
        S = sum(f); T = sum(g[a] * f[a] for a in range(n))
        for a in range(n):
            Lf = sum(k(a, c) * (f[a] - f[c]) for c in range(n) if c != a)
            assert sp.expand(Lf - (d[a] * f[a] - g[a] * S - T)) == 0
        sigma = []
        for a in range(n):
            s = sum(k(a, c) for c in range(a + 1, n)) - sum(k(a, c) for c in range(a))
            P = sum(V[:a])
            A = a + 1                                   # 1-based index
            assert sp.expand(s - ((n - 2 * A) * (1 - V[a]) + 2 * P)) == 0
            sigma.append(s)
        # reduction: psi from tau, check L psi - sigma = lambda * (sum y - n/2) * w
        c = [n * sum(V[:a]) - (a + 1) for a in range(n)]
        y = [(c[a] + tau) / d[a] for a in range(n)]
        psi = [1 - sp.Rational(2 * (a + 1), n) + sp.Rational(2, n) * y[a] for a in range(n)]
        Sy = sum(y) - sp.Rational(n, 2)
        for a in range(n):
            Lp = sum(k(a, cc) * (psi[a] - psi[cc]) for cc in range(n) if cc != a)
            # exact residual: (L psi - sigma)_a = (G/n - g_a) * (2/n) * (sum y - n/2)
            G = sum(g)
            res = Lp - sigma[a] - (G / n - g[a]) * sp.Rational(2, n) * Sy
            assert sp.simplify(sp.together(res)) == 0
        # c is cyclic: c_{n+1} := n*1-(n+1) = -1 = c_1
        assert sp.simplify(c[0] + 1) == 0
        print(f"S1 n={n}: Laplacian identity, sigma formula, reduction OK")

# ---------------------------------------------------------------- S2
def s2():
    n, j, u = sp.symbols("n j u")
    expr = sp.expand((n - j - u) * (n - 1) - (n - j) * (n - 1 - u))
    assert sp.simplify(expr - u * (1 - j)) == 0
    jj = sp.Symbol("jj", integer=True, positive=True)
    s = sp.summation((n - jj) / (n - 1), (jj, 1, n - 1))
    assert sp.simplify(s - n / 2) == 0
    s2_ = sp.summation((n - 1 - jj) / (n - 1), (jj, 1, n - 1))
    assert sp.simplify(s2_ - (n / 2 - 1)) == 0
    print("S2: key identity (n-j-u)(n-1)-(n-j)(n-1-u)=u(1-j); sums n/2 and n/2-1 OK")

# ---------------------------------------------------------------- exact solve
def solve_exact(V):
    """Solve L psi = sigma with sum psi = 0 in exact rationals (Gauss)."""
    n = len(V)
    k = [[(1 - V[a] - V[c]) if a != c else Fr(0) for c in range(n)] for a in range(n)]
    sigma = [sum(k[a][c] for c in range(a + 1, n)) - sum(k[a][c] for c in range(a))
             for a in range(n)]
    # system: L psi = sigma (n eqs) + sum psi = 0 ; replace last eq (redundant) by sum
    M = [[(sum(k[a]) if a == c else -k[a][c]) for c in range(n)] + [sigma[a]] for a in range(n)]
    M[-1] = [Fr(1)] * n + [Fr(0)]
    # gaussian elimination
    for col in range(n):
        piv = next((r for r in range(col, n) if M[r][col] != 0), None)
        if piv is None:
            return None, sigma, k
        M[col], M[piv] = M[piv], M[col]
        pv = M[col][col]
        M[col] = [x / pv for x in M[col]]
        for r in range(n):
            if r != col and M[r][col] != 0:
                fct = M[r][col]
                M[r] = [x - fct * y for x, y in zip(M[r], M[col])]
    psi = [M[a][n] for a in range(n)]
    # verify
    for a in range(n):
        assert sum(k[a][c] * (psi[a] - psi[c]) for c in range(n)) == sigma[a]
    return psi, sigma, k

def rand_rational_V(n, rng, mode):
    D = 10 ** 6
    if mode == "dirichlet":
        w = [rng.random() ** 3 for _ in range(n)]
    elif mode == "sparse":
        w = [rng.random() if rng.random() < 0.4 else 0.0 for _ in range(n)]
        if sum(w) == 0: w[rng.randrange(n)] = 1.0
    elif mode == "big":          # one entry >= (n-1)/n
        m = rng.randrange(n)
        big = (n - 1) / n + rng.random() * (1 / n) * 0.999
        rest = [rng.random() for _ in range(n - 1)]
        s = sum(rest)
        w = [x / s * (1 - big) for x in rest]
        w.insert(m, big)
    elif mode == "exactbd":      # one entry exactly (n-1)/n
        m = rng.randrange(n)
        rest = [Fr(rng.randrange(1, 100)) for _ in range(n - 1)]
        s = sum(rest)
        V = [x / s * Fr(1, n) for x in rest]
        V.insert(m, Fr(n - 1, n))
        return V
    elif mode == "nearbd":       # ((n-1)/n - eta, eps..., 1/n) permuted
        eta = Fr(rng.randrange(1, 1000), 10 ** 6)
        eps = eta / (n - 2)
        V = [Fr(n - 1, n) - eta] + [eps] * (n - 2) + [Fr(1, n)]
        rng.shuffle(V)
        return V
    else:
        raise ValueError
    ints = [int(x * D) for x in w]
    if sum(ints) == 0: ints[0] = 1
    s = sum(ints)
    return [Fr(x, s) for x in ints]

def check_exact(V):
    n = len(V)
    assert sum(V) == 1 and min(V) >= 0
    psi, sigma, k = solve_exact(V)
    assert psi is not None
    d = [n - 1 - n * v for v in V]
    u = [n * v for v in V]
    c = [n * sum(V[:a]) - (a + 1) for a in range(n)]
    y = [Fr(n, 2) * (psi[a] - 1 + Fr(2 * (a + 1), n)) for a in range(n)]
    assert sum(y) == Fr(n, 2)
    taus = set(d[a] * y[a] - c[a] for a in range(n))
    assert len(taus) == 1, taus               # d_a y_a = c_a + tau, one tau
    tau = taus.pop()
    assert all(0 <= ya <= 1 for ya in y), y
    assert all(psi[a] >= psi[a + 1] for a in range(n - 1))
    if all(da > 0 for da in d):
        tau0 = -min(c)
        tau1 = min(d[a] - c[a] for a in range(n))
        Phi = lambda t: sum((t + c[a]) / d[a] for a in range(n))
        assert Phi(tau0) <= Fr(n, 2) <= Phi(tau1)
        assert tau0 <= tau <= tau1
        return "A"
    m = next(a for a in range(n) if d[a] <= 0)
    delta = -d[m]
    t = tau + c[m]                                # t = e_m
    assert -delta <= t <= 0, (t, delta)
    return "B0" if delta == 0 else "B"

def exact_suite(rng, reps=400):
    counts = {}
    for n in range(3, 10):
        for mode in ["dirichlet", "sparse", "big", "exactbd", "nearbd"]:
            for _ in range(reps // 5 if n > 6 else reps // 2):
                V = rand_rational_V(n, rng, mode)
                if max(V) == 1:            # vertex: disconnected, handled separately
                    continue
                r = check_exact(V)
                counts[r] = counts.get(r, 0) + 1
    print("E: exact rational checks passed; regime counts:", counts)

# ---------------------------------------------------------------- floats
def solve_float(V):
    n = len(V)
    K = 1 - V[:, None] - V[None, :]
    np.fill_diagonal(K, 0)
    L = np.diag(K.sum(1)) - K
    sig = np.triu(K, 1).sum(1) - np.tril(K, -1).sum(1)
    psi = np.linalg.lstsq(L, sig, rcond=None)[0]
    psi -= psi.mean()
    return psi, np.abs(L @ psi - sig).max()

def float_suite(rng, reps=4000):
    worst_mono = np.inf; worst_y = (np.inf, -np.inf); nchk = 0
    for n in list(range(3, 16)) + [20, 25, 30]:
        for _ in range(reps // (1 if n < 10 else 4)):
            mode = rng.integers(4)
            if mode == 0:
                V = rng.dirichlet(np.full(n, rng.choice([0.05, 0.3, 1, 5])))
            elif mode == 1:
                V = rng.dirichlet(np.ones(n)) * (rng.random(n) < 0.5)
                if V.sum() == 0: V[0] = 1
                V /= V.sum()
            elif mode == 2:
                big = (n - 1) / n + rng.random() / n * 0.999
                V = rng.dirichlet(np.ones(n - 1)) * (1 - big)
                V = np.insert(V, rng.integers(n), big)
            else:
                eta = 10 ** rng.uniform(-8, -2)
                V = np.array([(n - 1) / n - eta] + [eta / (n - 2)] * (n - 2) + [1 / n])
                rng.shuffle(V)
            if V.max() >= 1 - 1e-12:      # vertex of simplex: disconnected, see vertex_case
                continue
            psi, res = solve_float(V)
            assert res < 1e-9
            a = np.arange(1, n + 1)
            y = n / 2 * (psi - 1 + 2 * a / n)
            # scale by conditioning: the spectral gap of L is ~ (1 - max V)
            sc = 1 - V.max()
            worst_mono = min(worst_mono, np.min(psi[:-1] - psi[1:]) * sc)
            worst_y = (min(worst_y[0], y.min() * sc), max(worst_y[1], 1 + (y.max() - 1) * sc))
            nchk += 1
    print(f"N: {nchk} float instances, [violations scaled by 1-maxV] min(psi_a-psi_a+1)={worst_mono:.3e}, "
          f"y range=[{worst_y[0]:.3e}, {worst_y[1]:.6f}]")
    assert worst_mono > -1e-9 and worst_y[0] > -1e-9 and worst_y[1] < 1 + 1e-9

def vertex_case():
    for n in range(3, 8):
        for m in range(n):
            V = [Fr(0)] * n; V[m] = Fr(1)
            k = [[(1 - V[a] - V[c]) if a != c else Fr(0) for c in range(n)] for a in range(n)]
            assert all(k[m][c] == 0 for c in range(n))
            sig = [sum(k[a][c] for c in range(a + 1, n)) - sum(k[a][c] for c in range(a))
                   for a in range(n)]
            assert sig[m] == 0
            rest = [b for b in range(n) if b != m]
            # psi_b = sigma_b/(n-1) on the rest solves the unit complete graph system
            psi = {b: sig[b] / (n - 1) for b in rest}
            for b in rest:
                assert sum(k[b][c] * (psi[b] - psi[c]) for c in rest) == sig[b]
            assert all(psi[rest[i]] > psi[rest[i + 1]] for i in range(len(rest) - 1))
    print("V=vertex case: solution on O\\{m} strictly decreasing, psi_m free: OK")

if __name__ == "__main__":
    s1(int(sys.argv[1]) if len(sys.argv) > 1 else 6)
    s2()
    vertex_case()
    exact_suite(random.Random(1))
    float_suite(np.random.default_rng(2))
    print("ALL CHECKS PASSED")


==> anc/code/theory_twoplus/mixture_test.py <==
"""Is every SD-EF matrix of the (1,1,m) class a mixture of two-row matrices that satisfy the
expected-rank (budget) condition?  LP test on random vertices of the typed SD-EF polytope."""
import sys, random
import numpy as np
from scipy.optimize import linprog

def rank_vec(pref):
    r = np.zeros(len(pref)); 
    for k, o in enumerate(pref): r[o] = k
    return r

def sdef_vertex(pu, pv, pA, m, rng):
    n = m + 2
    # variables p(n), q(n), r(n); A-rows all r. SD-EF among the three types, bistochastic.
    types = [(pu, 1), (pv, 1), (pA, m)]
    N = 3 * n
    Aub, bub = [], []
    for t, (pt, _) in enumerate(types):
        for s, _ in enumerate(types):
            if s == t: continue
            for k in range(1, n):
                row = np.zeros(N)
                for o in pt[:k]:
                    row[t*n+o] -= 1; row[s*n+o] += 1
                Aub.append(row); bub.append(0)
    Aeq, beq = [], []
    for t in range(3):
        row = np.zeros(N); row[t*n:(t+1)*n] = 1; Aeq.append(row); beq.append(1)
    for o in range(n):
        row = np.zeros(N)
        for t, (_, mul) in enumerate(types): row[t*n+o] = mul
        Aeq.append(row); beq.append(1)
    c = rng.standard_normal(N)
    res = linprog(c, A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq, bounds=[(0, None)]*N, method="highs")
    x = res.x
    return x[:n], x[n:2*n], x[2*n:]

def mixture_feasible(p, q, r, pu, pv, pA, m):
    """P = sum of three cones: U (u-row = A-row), V (v-row = A-row), W (u-row = v-row)."""
    n = m + 2
    ru, rv, rA = rank_vec(pu), rank_vec(pv), rank_vec(pA)
    h = (n - 1) / 2
    # component K in {U,V,W}: rows (xu, xv, xA) with tied rows; weight mu_K.
    # variables per component: xu(n), xv(n), xA(n), mu  -> 3n+1 ; ties as equalities
    nv = 3 * (3 * n + 1)
    Aeq, beq, Aub, bub = [], [], [], []
    def idx(K, part, o=None):
        base = K * (3 * n + 1)
        return base + 3 * n if part == 'mu' else base + {'u': 0, 'v': n, 'A': 2*n}[part] + o
    for K, tie in enumerate([('u', 'A'), ('v', 'A'), ('u', 'v')]):
        for o in range(n):  # tie rows
            row = np.zeros(nv); row[idx(K, tie[0], o)] = 1; row[idx(K, tie[1], o)] = -1
            Aeq.append(row); beq.append(0)
        for part in 'uvA':  # row sums = mu
            row = np.zeros(nv)
            for o in range(n): row[idx(K, part, o)] = 1
            row[idx(K, 'mu')] = -1; Aeq.append(row); beq.append(0)
        for o in range(n):  # column sums = mu
            row = np.zeros(nv); row[idx(K, 'u', o)] = 1; row[idx(K, 'v', o)] = 1; row[idx(K, 'A', o)] = m
            row[idx(K, 'mu')] = -1; Aeq.append(row); beq.append(0)
        for part, rk in (('u', ru), ('v', rv), ('A', rA)):  # budget: E[rank] <= mu*h
            row = np.zeros(nv)
            for o in range(n): row[idx(K, part, o)] = rk[o]
            row[idx(K, 'mu')] = -h; Aub.append(row); bub.append(0)
    for part, vec in (('u', p), ('v', q), ('A', r)):  # sum of components = P
        for o in range(n):
            row = np.zeros(nv)
            for K in range(3): row[idx(K, part, o)] = 1
            Aeq.append(row); beq.append(vec[o])
    res = linprog(np.zeros(nv), A_ub=Aub, b_ub=bub, A_eq=Aeq, b_eq=beq,
                  bounds=[(0, None)] * nv, method="highs")
    return res.status == 0

if __name__ == "__main__":
    rng = np.random.default_rng(0); rnd = random.Random(0)
    for m in [2, 3, 4, 6, 10]:
        n = m + 2; fails = 0; T = 300
        for _ in range(T):
            pu, pv, pA = (tuple(rnd.sample(range(n), n)) for _ in range(3))
            p, q, r = sdef_vertex(pu, pv, pA, m, rng)
            if not mixture_feasible(p, q, r, pu, pv, pA, m): fails += 1
        print(f"m={m}: mixture infeasible in {fails}/{T} random SD-EF vertices")


==> anc/code/theory_twoplus/reduced_check.py <==
"""Check the reduction: additive kernel w_ac = g_a + g_c; least-squares ranking psi (L psi = sigma)
is non-increasing  <=>  (via closed form) beta_{a+1}/delta_{a+1} - beta_a/delta_a <= 1."""
import numpy as np
rng = np.random.default_rng(0)

def psi_direct(g):
    n = len(g); W = g[:, None] + g[None, :]; np.fill_diagonal(W, 0)
    L = np.diag(W.sum(1)) - W
    sig = np.array([W[a, a+1:].sum() - W[a, :a].sum() for a in range(n)])
    psi = np.linalg.lstsq(L, sig, rcond=None)[0]
    return psi - psi.mean()

def closed_form_increments(g):
    n = len(g); G = g.sum(); d = n * g + G; dbar = d.mean(); delta = d / dbar
    beta0 = np.concatenate([[0], np.cumsum(1 - delta)[:-1]])   # beta_a - beta_1
    # choose beta_1 so that sum beta_a/delta_a = n/2
    b1 = (n / 2 - (beta0 / delta).sum()) / (1 / delta).sum()
    x = (b1 + beta0) / delta
    return np.diff(x)                      # need <= 1 everywhere

worst_direct, worst_cf, maxdiff = -1e9, -1e9, 0
for n in [3, 4, 5, 6, 8, 12, 20]:
    for _ in range(4000):
        g = rng.dirichlet(np.ones(n) * rng.choice([0.1, 0.5, 2]))
        if rng.random() < 0.3:             # allow one negative g with g_a + g_c >= 0
            i = rng.integers(n); others = np.delete(g, i); g[i] = -others.min() * rng.random()
        psi = psi_direct(g)
        inc_direct = np.diff(psi)          # need <= 0
        inc_cf = closed_form_increments(g) # need <= 1 ; relation: psi diff = -2/n + (2/n)*inc
        maxdiff = max(maxdiff, np.abs(inc_direct - (-2 / n + (2 / n) * inc_cf)).max())
        worst_direct = max(worst_direct, inc_direct.max())
        worst_cf = max(worst_cf, inc_cf.max())
print("max |direct - closed form| =", maxdiff)
print("max psi increment (need <= 0):", worst_direct)
print("max x increment (need <= 1):", worst_cf)


==> anc/code/theory_twoplus/three_draws.py <==
"""Three independent draws a~U, b~V, c~W conditioned on being distinct. Pair (a,c):
J_ac ∝ U_a W_c (1 - V_a - V_c). Question: marginal(a) >=_SD marginal(c) in order 1..n  ==>  Pr[c<a] <= 1/2 ?
Search adversarially (random + local perturbation) for violations, for W uniform and W general."""
import numpy as np
rng = np.random.default_rng(0)

def stats(U, V, W):
    n = len(U)
    K = 1 - V[:, None] - V[None, :]
    J = U[:, None] * W[None, :] * K
    np.fill_diagonal(J, 0); J /= J.sum()
    p, s = J.sum(1), J.sum(0)
    sd = np.min(np.cumsum(p - s)[:-1])            # >= 0 means p SD-dominates s
    worse = np.triu(np.ones((n, n)), 1).T.astype(bool)   # c < a (c better) : lower triangle (a row, c col)
    E = J[worse].sum()
    return sd, E

def search(n, uniformW, trials=20000):
    best = -1
    for _ in range(trials):
        al = rng.choice([0.1, 0.3, 1, 3])
        U, V = rng.dirichlet(np.ones(n) * al), rng.dirichlet(np.ones(n) * al)
        W = np.ones(n) / n if uniformW else rng.dirichlet(np.ones(n) * al)
        sd, E = stats(U, V, W)
        if sd >= -1e-12:
            best = max(best, E)
            if E > 0.5 + 1e-9:
                return E, U, V, W
    return best, None, None, None

for n in [3, 4, 5, 6, 8]:
    for uw in (True, False):
        E, U, V, W = search(n, uw)
        print(f"n={n} W={'uniform' if uw else 'general'}: max Pr[c better] under SD = {E:.6f}",
              "VIOLATION" if U is not None else "")


==> anc/code/theory_twoplus/x_explore.py <==
import numpy as np
rng = np.random.default_rng(7)
def xs(V):
    n = len(V); dt = n - 1 - n * V
    s = np.concatenate([[0], np.cumsum((n - 2) - dt)[:-1]])
    e1 = (n / 2 - (s / dt).sum()) / (1 / dt).sum()
    return (e1 + s) / dt
mins, maxs, worst = [], [], -1e9
cand = {"x<=1-V_a": -1e9, "x>=V_a?": -1e9, "x>=0": -1e9, "x*V_{a+1}<=1-V_a-V_{a+1}+x*V_a": -1e9,
        "x<= (1-V_a)/(1)": -1e9, "x <= 1": -1e9}
for n in [3, 4, 5, 6, 8, 12, 30]:
    for _ in range(20000):
        V = rng.dirichlet(np.ones(n) * rng.choice([0.05, 0.3, 1, 4]))
        if V.max() >= (n - 1) / n: continue
        x = xs(V)
        cand["x>=0"] = max(cand["x>=0"], -x.min())
        cand["x <= 1"] = max(cand["x <= 1"], x.max() - 1)
        cand["x<=1-V_a"] = max(cand["x<=1-V_a"], (x - (1 - V)).max())
        cand["x>=V_a?"] = max(cand["x>=V_a?"], (V - x).max())
        C = x[:-1] * (V[1:] - V[:-1]) - (1 - V[:-1] - V[1:])
        worst = max(worst, C.max())
print("worst C_a violation (need <= 0):", worst)
for k, v in cand.items(): print(f"  max violation of [{k}]: {v:.4g}")


==> anc/code/typed.py <==
"""Type-reduced SD-EF polytope: agents with identical preferences get identical rows (forced by
SD-EF), so the polytope lives in (#types x n) coordinates.  Exact vertex enumeration (cddlib GMP).
"""
from fractions import Fraction


def typed_sdef_vertices(types, mult):
    """types: list of distinct prefs; mult: multiplicities (sum = n). Returns list of full
    n x n matrices (agents ordered type by type)."""
    import cdd.gmp as g
    k, n = len(types), len(types[0])
    D = k * n
    Z = lambda: [Fraction(0)] * D
    ineq, eq = [], []
    for t in range(k):
        for o in range(n):
            a = Z(); a[t * n + o] = Fraction(1); ineq.append([Fraction(0)] + a)
    for t in range(k):
        for u in range(k):
            if t == u:
                continue
            for s in range(1, n):
                a = Z()
                for o in types[t][:s]:
                    a[t * n + o] += 1
                    a[u * n + o] -= 1
                ineq.append([Fraction(0)] + a)
    for t in range(k):
        a = Z()
        for o in range(n):
            a[t * n + o] = Fraction(-1)
        eq.append([Fraction(1)] + a)
    for o in range(n):
        a = Z()
        for t in range(k):
            a[t * n + o] = Fraction(-mult[t])
        eq.append([Fraction(1)] + a)
    rows = ineq + eq
    m = g.matrix_from_array(rows, rep_type=g.RepType.INEQUALITY)
    m.lin_set = set(range(len(ineq), len(rows)))
    gen = g.copy_generators(g.polyhedron_from_matrix(m))
    out = []
    for r in gen.array:
        assert r[0] == 1
        x = r[1:]
        full = []
        for t in range(k):
            full += [[Fraction(x[t * n + o]) for o in range(n)]] * mult[t]
        out.append(full)
    return out


==> anc/code/verify_certificates.py <==
"""Independent checker for results/certificates_n4.json.gz (pure Python, exact arithmetic).

Checks, for every stored (profile, vertex P, decomposition pi):
  1. pi is a probability distribution over permutations;
  2. sum_sigma pi_sigma Q_sigma == P exactly;
  3. P is SD-EF for the profile;
  4. Pr_pi[i envies j] <= 1/2 for every ordered pair.
Also checks that the orbit list covers all 4-agent profiles up to symmetry: every profile in
S_4^4 maps (by relabelling objects and permuting agents) to one of the stored profiles.
Completeness of the vertex lists relies on cddlib's exact (GMP) double description; as an
extra check we re-derive each list with an independent float run and compare counts.
"""
import gzip
import itertools
import json
from fractions import Fraction


def main():
    with gzip.open("results/certificates_n4.json.gz", "rt") as f:
        data = json.load(f)
    n = 4
    stored = set()
    total = 0
    for rec in data:
        prof = tuple(tuple(p) for p in rec["profile"])
        stored.add(prof)
        rank = [{o: k for k, o in enumerate(p)} for p in prof]
        for v in rec["vertices"]:
            P = [[Fraction(x) for x in row] for row in v["P"]]
            pi = {tuple(int(c) for c in s): Fraction(w) for s, w in v["pi"].items()}
            assert all(w > 0 for w in pi.values()) and sum(pi.values()) == 1
            M = [[Fraction(0)] * n for _ in range(n)]
            for s, w in pi.items():
                for i in range(n):
                    M[i][s[i]] += w
            assert M == P
            for i in range(n):
                for j in range(n):
                    if i == j:
                        continue
                    acc = Fraction(0)
                    for o in prof[i]:
                        acc += P[i][o] - P[j][o]
                        assert acc >= 0, "not SD-EF"
                    envy = sum(w for s, w in pi.items() if rank[i][s[j]] < rank[i][s[i]])
                    assert envy <= Fraction(1, 2), (prof, i, j, envy)
            total += 1
    # orbit coverage
    S = list(itertools.permutations(range(n)))

    def canon(profile):
        best = None
        for p0 in set(profile):
            inv = {o: k for k, o in enumerate(p0)}
            cand = tuple(sorted(tuple(inv[o] for o in p) for p in profile))
            best = cand if best is None or cand < best else best
        return best

    for combo in itertools.combinations_with_replacement(S, n):
        assert canon(combo) in stored
    print(f"OK: {len(data)} profile orbits, {total} vertices, all certificates valid; coverage OK")


if __name__ == "__main__":
    main()

